Small Language Models: Survey, Measurements, and Insights

Small language models (SLMs), despite their widespread adoption in modern smart devices, have received significantly less academic attention compared to their large language model (LLM) counterparts, which are predominantly deployed in data centers and cloud environments. While researchers continue to improve the capabilities of LLMs in the pursuit of artificial general intelligence, SLM research aims to make machine intelligence more accessible, affordable, and efficient for everyday tasks. Focusing on transformer-based, decoder-only language models with 100M-5B parameters, we survey 70 state-of-the-art open-source SLMs, analyzing their technical innovations across three axes: architectures, training datasets, and training algorithms. In addition, we evaluate their capabilities in various domains, including commonsense reasoning, mathematics, in-context learning, and long context. To gain further insight into their on-device runtime costs, we benchmark their inference latency and memory footprints. Through in-depth analysis of our benchmarking data, we offer valuable insights to advance research in this field.

==> figs-innovation/A-model_arch_ffn_act_fn_svg.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

def gelu_new(x):
    return 0.5 * x * (1 + torch.tanh(np.sqrt(2 / np.pi) * (x + 0.044715 * x ** 3)))

def gelu(x):
    return 0.5 * x * (1 + torch.erf(x / np.sqrt(2)))

# def gelu_tanh(x):
#     return 0.5 * x * (1 + torch.tanh(x))

def silu(x):
    return x * torch.sigmoid(x)

def relu(x):
    return torch.max(x, torch.tensor(0.0))

def square_relu(x):
    return torch.where(x > 0, x**2, torch.tensor(0.0))

x = torch.linspace(-5, 5, 1000)

def plot_function(x, y, title, filename):
    plt.figure(figsize=(2, 1))
    plt.plot(x.numpy(), y.numpy())
    plt.axhline(0, color='black', linewidth=0.5)
    plt.axvline(0, color='black', linewidth=0.5) 
    plt.scatter([0], [0], color='red')  # 标注 (0, 0) 点
    plt.title(title)
    plt.xticks([])  # 删除横轴刻度
    plt.yticks([])  # 删除纵轴刻度
    plt.savefig(filename, bbox_inches='tight')
    plt.close()

plot_function(x, gelu_new(x), 'Quick GELU', 'svg/gelu_new.svg')
plot_function(x, gelu(x), 'GELU', 'svg/gelu.svg')
# plot_function(x, gelu_tanh(x), 'GELU Tanh', 'svg/gelu_tanh.svg')
plot_function(x, silu(x), 'SiLU', 'svg/silu.svg')
plot_function(x, relu(x), 'ReLU', 'svg/relu.svg')
plot_function(x, square_relu(x), 'Square ReLU', 'svg/square_relu.svg')

==> figs-innovation/A-model_architecture_pie_chart.py <==
import pandas as pd
import matplotlib.pyplot as plt

# 读取CSV文件
file_path = 'SLM Survey Table.csv'
df = pd.read_csv(file_path)

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

# 自定义函数来调整百分比标签的字体大小
def autopct_func(pct):
    return ('%1.0f%%' % pct) if pct >= 2 else ''

# 定义一个函数来绘制饼状图
from adjustText import adjust_text

def plot_pie_chart(data, column_name, title, filename):
    counts = data[column_name].value_counts()
    total = counts.sum()
    labels = [label if count / total >= 0.0 else '' for label, count in zip(counts.index, counts)]
    
    # 设置颜色为不同程度的白色和灰色
    colors = ['#ffffff', '#f0f0f0', '#d9d9d9', '#bdbdbd', '#969696', '#737373', '#525252', '#252525']
    colors = colors[:len(counts)]  # 确保颜色列表的长度与数据一致

    # 设置边界属性
    wedgeprops = {'edgecolor': 'black', 'linewidth': 1.5}
    
    plt.figure(figsize=(5, 5))
    wedges, texts, autotexts = plt.pie(counts, labels=labels, autopct=autopct_func, startangle=140, textprops={'fontsize': 25, 'color': 'black'}, colors=colors, wedgeprops=wedgeprops)
    plt.axis('equal')  # 确保饼图是圆形的
    
    # 设置标签背景颜色为白色
    # for text in texts:
    #     text.set_bbox(dict(facecolor='white', edgecolor='none'))
    # 调整标签位置以避免重叠和与图表重叠
    # adjust_text(texts, only_move={'points': 'y', 'texts': 'y'}, arrowprops=dict(arrowstyle='-', color='white'))
    
    plt.savefig(filename, bbox_inches='tight')
    plt.close()

# 绘制各列的饼状图
plot_pie_chart(df, 'Attention Type (MHA/MQA/GQA/etc)', 'Attention Type', 'svg/attention_type.svg')
plot_pie_chart(df, 'FFN type (MLP/LlamaMLP)', 'FFN Type', 'svg/ffn_type.svg')
plot_pie_chart(df, 'FFN ratio new', 'FFN Ratio', 'svg/ffn_ratio.svg')
plot_pie_chart(df, 'Activation', 'Activation', 'svg/activation.svg')
plot_pie_chart(df, 'Vocab', 'Vocab', 'svg/vocab.svg')
plot_pie_chart(df, 'Norm(Layer Norm/RMS Norm)', 'norm', 'svg/norm.svg')

==> figs-innovation/A-plot_architecture.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

# 读取CSV文件
file_path = 'SLM Survey Table.csv'
df = pd.read_csv(file_path)

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

def plot_stacked_bar(ax, column_name, title, legend_title, ylabel=None):
    # 提取所需数据并确保数据类型正确
    df[column_name] = df[column_name].astype(str)

    # 过滤出所需的数据
    filtered_df = df[['Release Date (Year.Months)', column_name]].dropna()

    # 按年份和类型统计数量
    counts = filtered_df.groupby(['Release Date (Year.Months)', column_name]).size().unstack(fill_value=0)

    # 确保数据类型为数值型
    counts = counts.apply(pd.to_numeric)

    # 定义颜色和填充模式
    colors = ['#ffffff', '#f0f0f0', '#d9d9d9', '#bdbdbd', '#969696', '#737373', '#525252', '#252525']
    # hatches = ['/', '\\', '|', '-', '+', 'x', 'o', 'O']  # 定义不同的填充模式
    hatches = ['', '//', '', '//', '', '//', '', '//']  # 定义不同的填充模式
    hatches = ['', '/', '', '/', '', '/', '', '/d']  # 定义不同的填充模式
    
    # 绘制叠加柱状图
    bars = []
    for i, (col, color, hatch) in enumerate(zip(counts.columns, colors, hatches)):
        bar = ax.bar(counts.index, counts[col], 
                     bottom=counts.iloc[:, :i].sum(axis=1) if i > 0 else None,
                     color=color, edgecolor='black', hatch=hatch, linewidth=1.5)
        bars.append(bar)

    # 添加标题和标签
    ax.set_title(title)
    ax.set_xlabel('')
    ax.tick_params(axis='x', rotation=0, labelsize=8)
    if ylabel:
        ax.set_ylabel(ylabel)

    # 创建自定义图例
    legend_patches = [mpatches.Patch(facecolor=color, edgecolor='black', hatch=hatch, label=col)
                      for col, color, hatch in zip(counts.columns, colors, hatches)]
    ax.legend(handles=legend_patches, title=legend_title)

# 创建2x3的画布
fig, axs = plt.subplots(2, 3, figsize=(15, 7))

# 绘制各个子图
plot_stacked_bar(axs[0, 0], 'Attention Type (MHA/MQA/GQA/etc)', '(A) Attention Types', 'Attention Type', 'Count')
plot_stacked_bar(axs[0, 1], 'FFN type (MLP/LlamaMLP)', '(B) FFN Types', 'FFN Type')
plot_stacked_bar(axs[0, 2], 'FFN ratio new', '(C) FFN Ratio', 'FFN Ratio')
plot_stacked_bar(axs[1, 0], 'Activation', '(D) FFN Activation', 'Activation', 'Count')
plot_stacked_bar(axs[1, 1], 'Vocab', '(E) Vocab', 'Vocab')
plot_stacked_bar(axs[1, 2], 'Norm(Layer Norm/RMS Norm)', '(F) Norm', 'Norm')

# 保存图表为PDF文件
output_file = 'A-plot_architecture.pdf'
plt.savefig(output_file, format='pdf', bbox_inches='tight')


==> figs-innovation/D-datasets_paramsize.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text
import numpy as np
import os

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

# 读取CSV文件
file_path = './SLM Survey Table.csv'
df = pd.read_csv(file_path)

# 读取相关列，并去除 NaN 和空值
df = df[['Model', 'Param(B)', 'Release Date (Year)', 'Training Tokens(B)', 'MixMatric']].dropna()

# 创建图形
plt.figure(figsize=(6, 4))

# 定义形状映射
shape_map = {
    2022: 'o',  # 圆形
    2023: 'o',  # 方形
    2024: 'o'   # 菱形
}

# 获取形状列表
shapes = df['Release Date (Year)'].map(shape_map)

# 绘制点状图，点的大小表示 MixMatric，颜色根据 MixMatric 设置
for year in shape_map.keys():
    subset = df[df['Release Date (Year)'] == year]
    scatter = plt.scatter(subset['Param(B)'], subset['Training Tokens(B)'], c=subset['MixMatric'], s=subset['MixMatric']*100, alpha=0.6, edgecolors='w', linewidth=0.5, marker=shape_map[year], label=f'{year}')

# 绘制 y = 20x 的线
x_vals = np.linspace(df['Param(B)'].min(), df['Param(B)'].max(), 100)
y_vals = 20 * x_vals
plt.plot(x_vals, y_vals, color='red', linewidth=2, linestyle='-', label='Chinchilla law')
max_y= 5000
plt.ylim(top=max_y)
# 设置轴标签
plt.xlabel('Parameters (Billions)', fontsize=14)
plt.ylabel('Training Tokens (Billions)', fontsize=14)

# 添加颜色条
cbar = plt.colorbar(scatter)
cbar.set_label('Avg. Accuracy (%)', fontsize=14)

# 计算 MixMatric 的前10%阈值
threshold = df['MixMatric'].quantile(0.90)

# 筛选出 MixMatric 大于或等于该阈值且 Training Tokens(B) 小于等于 max_y 的点
top_10_percent = df[(df['MixMatric'] >= threshold) & (df['Training Tokens(B)'] <= max_y)]

# 在前10%的点上标注 Model
texts = []
for i, row in top_10_percent.iterrows():
    texts.append(plt.text(row['Param(B)'], row['Training Tokens(B)'], row['Model'], fontsize=10, ha='center'))

# 调整文本位置以避免重叠
# adjust_text(texts, arrowprops=dict(arrowstyle='->', color='red'))
adjust_text(texts)

# 创建形状图例
shape_legend_handles = []
shape_legend_handles.append(plt.Line2D([0], [0], color='red', linewidth=2, linestyle='-', label='Chinchilla'))

# 创建图例
shape_legend = plt.legend(handles=shape_legend_handles)

# 添加图例到图表
plt.gca().add_artist(shape_legend)

# 保存图形
plt.savefig('D-datasets_paramsize.pdf', format='pdf', bbox_inches='tight')

# 显示图形
# plt.show()

==> figs-innovation/D-plot_trainTokens_accs.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

# 读取CSV文件
file_path = 'SLM Survey Table.csv'
df = pd.read_csv(file_path)

# 提取所需数据并确保数据类型正确
df['Param(B)'] = pd.to_numeric(df['Param(B)'], errors='coerce')
df['Training Tokens(B)'] = pd.to_numeric(df['Training Tokens(B)'], errors='coerce')
df['MixMatric'] = pd.to_numeric(df['MixMatric'], errors='coerce')
df['Release Date (Year)'] = pd.to_numeric(df['Release Date (Year)'], errors='coerce')

# 删除包含NaN值的行
df_cleaned = df.dropna(subset=['Model', 'Param(B)', 'Training Tokens(B)', 'MixMatric', 'Release Date (Year)'])

# 计算MixMatric的前10%阈值
threshold = df_cleaned['MixMatric'].quantile(0.90)

# 筛选出MixMatric大于或等于该阈值且Training Tokens(B)小于等于5000的点
top_n_percent = df_cleaned[(df_cleaned['MixMatric'] >= threshold) & (df_cleaned['Training Tokens(B)'] <= 5000)]

# 创建图形
plt.figure(figsize=(6.4, 4))
scatter = plt.scatter(df_cleaned['Training Tokens(B)'], df_cleaned['MixMatric'], c=df_cleaned['Param(B)'], cmap='viridis', marker='o')

# 在前10%的点上标注Model
texts = []
for i, row in top_n_percent.iterrows():
    texts.append(plt.text(row['Training Tokens(B)'], row['MixMatric'], row['Model'], fontsize=10, ha='center'))

# 调整文本位置以避免重叠
adjust_text(texts)#, arrowprops=dict(arrowstyle='->', color='red'))

# 设置横坐标最大值为5000
plt.xlim(right=5000)

# 添加标题和标签
plt.xlabel('Training Tokens(B)', fontsize=14)
plt.ylabel('Avg. Accuracy(%)', fontsize=14)

# 添加颜色条
cbar = plt.colorbar(scatter)
cbar.set_label('Param(B)', fontsize=14)

# 保存图表为PDF文件
output_file = 'D-plot_trainTokens_accs.pdf'
plt.savefig(output_file, format='pdf', bbox_inches='tight')

# 显示图表
# plt.show()

==> figs-innovation/D-plot_traindatasets_year.py <==
import matplotlib.pyplot as plt
import squarify

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

# 定义更浅的灰色调颜色列表
colors_list = ['#ffffff', '#f7f7f7', '#e0e0e0', '#cccccc', '#b3b3b3', '#999999', '#808080', '#666666']

# 创建一个全局颜色映射字典
color_mapping = {}

def plot_train_datasets_years(ax, file_path, name):
    with open(file_path, 'r', encoding='utf-8') as file:
        lines = file.readlines()

    # 去除每行的换行符并统计出现次数
    dataset_counts = {}
    for line in lines:
        dataset = line.strip()
        if dataset in dataset_counts:
            dataset_counts[dataset] += 1
        else:
            dataset_counts[dataset] = 1

    # 计算总数以便计算百分比
    total_count = sum(dataset_counts.values())

    # 准备数据用于绘制正方形图
    labels = []
    sizes = []
    font_sizes = []
    for key, value in dataset_counts.items():
        percentage = value / total_count
        labels.append(f"{key}\n{value} ({percentage:.1%})")
        sizes.append(value)
        # 根据百分比设置字体大小，最小为6，最大为12
        font_size = 8 + (percentage * 48)
        if font_size >20:
            font_size = 20
        font_sizes.append(font_size)

    # 分配颜色
    colors = []
    for key in dataset_counts.keys():
        if key not in color_mapping:
            color_mapping[key] = colors_list[len(color_mapping) % len(colors_list)]
        colors.append(color_mapping[key])

    # 绘制矩形树图
    squarify.plot(sizes=sizes, label=labels, alpha=0.8, ax=ax, color=colors, edgecolor='black', text_kwargs={'wrap': True})

    # 手动调整字体大小
    for i, label in enumerate(labels):
        ax.texts[i].set_fontsize(font_sizes[i])

    ax.set_axis_off()
    ax.set_title(name, fontsize=25)

# 创建1x3的画布
fig, axs = plt.subplots(1, 3, figsize=(20, 5))

plot_train_datasets_years(axs[0], 'TrainDatasets-2022.txt', '2022')
plot_train_datasets_years(axs[1], 'TrainDatasets-2023.txt', '2023')
plot_train_datasets_years(axs[2], 'TrainDatasets-2024.txt', '2024')

# 保存图表为PDF文件
output_file = 'D-plot_traindatasets_year.pdf'
plt.savefig(output_file, format='pdf', bbox_inches='tight')

# 显示图表
# plt.show()

==> figs-innovation/D-table_param_datasets_groups.py <==
import pandas as pd
import matplotlib.pyplot as plt
# from sklearn.preprocessing import MinMaxScaler

# 读取CSV文件
file_path = 'SLM Survey Table.csv'
df = pd.read_csv(file_path)
# 删除包含NaN值的行
df = df.dropna(subset=['Release Date (Year.Month)', 'Commonsense reasoning/understanding', 'Problem solving', 'Math'])

def plot_param_metrics(param_size):
    # 筛选出 'ParamP(B)' == 1 且 'Training Datasets (unk -> closed dataset)' != "closed dataset" 的行
    filtered_df = df[(df['ParamP(B)'] == param_size) & (df['Training Datasets (unk -> closed dataset)'] != "closed dataset")]

    # 打印筛选后的 DataFrame
    columns_to_keep = ["Model","Release Date (Year.Month)", "Training Tokens(B)", "Training Datasets",  "MixMatric"]
    filtered_df = filtered_df[columns_to_keep]

    # 保留两位小数
    filtered_df['Release Date (Year.Month)'] = filtered_df['Release Date (Year.Month)'].map(lambda x: f"{x:.2f}")
    # 保留零位小数
    filtered_df['Training Tokens(B)'] = filtered_df['Training Tokens(B)'].map(lambda x: f"{x:.0f}")
    # 保留三位小数
    filtered_df['MixMatric'] = filtered_df['MixMatric'].map(lambda x: f"{x:.3f}")

    # 按照 从高到低排序
    filtered_df_s = filtered_df.sort_values(by="MixMatric", ascending=False)
    print(filtered_df_s)
    print("============================================")
    latex_table = filtered_df_s.to_latex(index=False)
    print(latex_table)

plot_param_metrics(0.5)
plot_param_metrics(1)
plot_param_metrics(2)
plot_param_metrics(3)

==> figs-innovation/tempCodeRunnerFile.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

# 读取CSV文件
file_path = 'SLM Survey Table.csv'
df = pd.read_csv(file_path)

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

def plot_stacked_bar(ax, column_name, title, legend_title, ylabel=None):
    # 提取所需数据并确保数据类型正确
    df[column_name] = df[column_name].astype(str)

    # 过滤出所需的数据
    filtered_df = df[['Release Date (Year.Months)', column_name]].dropna()

    # 按年份和类型统计数量
    counts = filtered_df.groupby(['Release Date (Year.Months)', column_name]).size().unstack(fill_value=0)

    # 确保数据类型为数值型
    counts = counts.apply(pd.to_numeric)

    # 定义填充模式
    hatches = ['/', '\\', '|', '-', '+', 'x', 'o', 'O', '.', '*']
    
    # 绘制叠加柱状图
    bars = counts.plot(kind='bar', ax=ax, stacked=True, width=0.8, edgecolor='black', linewidth=1.5)

    # 为每个类别分配固定的填充模式
    for i, bar in enumerate(bars.patches):
        bar.set_hatch(hatches[i % len(counts.columns)])

    # 添加标题和标签
    ax.set_title(title)
    ax.set_xlabel('')
    ax.tick_params(axis='x', rotation=0, labelsize=8)
    if ylabel:
        ax.set_ylabel(ylabel)

    # 创建自定义图例条目
    handles = [mpatches.Patch(facecolor='white', edgecolor='black', hatch=hatches[i], label=label, linewidth=1.5) 
               for i, label in enumerate(counts.columns)]
    ax.legend(handles=handles, title=legend_title)

# 创建2x3的画布
fig, axs = plt.subplots(2, 3, figsize=(15, 7))

# 绘制各个子图
plot_stacked_bar(axs[0, 0], 'Attention Type (MHA/MQA/GQA/etc)', '(A) Attention Types', 'Attention Type', 'Count')
plot_stacked_bar(axs[0, 1], 'FFN type (MLP/LlamaMLP)', '(B) FFN Types', 'FFN Type')
plot_stacked_bar(axs[0, 2], 'FFN ratio new', '(C) FFN Ratio', 'FFN Ratio')
plot_stacked_bar(axs[1, 0], 'Activation', '(D) FFN Activation', 'Activation', 'Count')
plot_stacked_bar(axs[1, 1], 'Vocab', '(E) Vocab', 'Vocab')
plot_stacked_bar(axs[1, 2], 'Norm(Layer Norm/RMS Norm)', '(F) Norm', 'Norm')

# 保存图表为PDF文件
output_file = 'A-plot_architecture.pdf'
plt.savefig(output_file, format='pdf', bbox_inches='tight')

# 显示图表
# plt.show()

==> lazy_git_push.sh <==
git add .
git commit -m "lazy git push"
git push

==> plot-scripts/acc-evolution-new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_76688/2672446831.py:62: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  base = plt.cm.get_cmap('tab20')\n",
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_76688/2672446831.py:63: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  extra = plt.cm.get_cmap('Set3')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x1000 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from pandas.errors import ParserError\n",
    "\n",
    "# 加载CSV文件\n",
    "file_path = 'big-table.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# 处理日期格式的辅助函数\n",
    "def parse_date(date_str):\n",
    "    try:\n",
    "        date_str = str(date_str)\n",
    "        return pd.to_datetime(date_str, format='%Y.%m')\n",
    "    except (ValueError, ParserError):\n",
    "        try:\n",
    "            return pd.to_datetime(date_str, format='%Y')\n",
    "        except (ValueError, ParserError):\n",
    "            return pd.NaT  # 如果日期格式未知，返回NaT\n",
    "\n",
    "# 将指标转换为数值型并填充缺失值\n",
    "data['Commonsense reasoning/understanding'] = pd.to_numeric(data['Commonsense reasoning/understanding'], errors='coerce').fillna(0.5)\n",
    "data['Problem solving'] = pd.to_numeric(data['Problem solving'], errors='coerce').fillna(0.6)\n",
    "\n",
    "# 计算两个指标的平均值\n",
    "data['Average'] = (data['Commonsense reasoning/understanding'] + data['Problem solving']) / 2\n",
    "\n",
    "# 填充“Parameters”中的缺失值\n",
    "data['Parameters'] = data['Parameters'].fillna('1')\n",
    "\n",
    "# 将“Parameters”转换为以B（十亿）为单位\n",
    "def convert_params_to_gigabytes(param_str):\n",
    "    try:\n",
    "        if 'M' in param_str:\n",
    "            return float(param_str.replace('M', '')) / 1e3  # 将M转换为B\n",
    "        else:\n",
    "            return float(param_str.replace('B', ''))  # 已经是B，直接返回\n",
    "    except ValueError:\n",
    "        print(\"error\")\n",
    "        return 1  # 如果解析错误，返回1\n",
    "\n",
    "data['Parameters (G)'] = data['Parameters'].apply(convert_params_to_gigabytes)\n",
    "\n",
    "# 应用日期解析函数\n",
    "data['Release Date (Year.Month)'] = data['Release Date (Year.Month)'].apply(parse_date)\n",
    "\n",
    "# 找到所有的LLaMA模型\n",
    "llama_models = data[data['Model'].str.startswith('Llama', na=False)]\n",
    "\n",
    "# 移除日期为空的行\n",
    "data = data.dropna(subset=['Release Date (Year.Month)'])\n",
    "\n",
    "# 只保留从2023年1月之后的数据\n",
    "data = data[data['Release Date (Year.Month)'] >= pd.Timestamp('2023-01-01')]\n",
    "\n",
    "# 根据affiliation设置颜色\n",
    "data['affiliation'] = data['affiliation'].str.strip()\n",
    "affiliations = data['affiliation'].unique()\n",
    "\n",
    "# 生成自定义的颜色映射\n",
    "def generate_color_map(n):\n",
    "    base = plt.cm.get_cmap('tab20')\n",
    "    extra = plt.cm.get_cmap('Set3')\n",
    "    color_list = list(base(np.linspace(0, 1, 20)))  # 从'tab20'获取20种颜色\n",
    "    if n > 20:\n",
    "        extra_colors = list(extra(np.linspace(0, 1, n - 20)))  # 其余的颜色从'Set3'获取\n",
    "        color_list.extend(extra_colors)\n",
    "    return color_list[:n]\n",
    "\n",
    "colors = generate_color_map(len(affiliations))\n",
    "affiliation_color_map = {affiliation: colors[i] for i, affiliation in enumerate(affiliations)}\n",
    "\n",
    "llama_family = ['LLaMA 1 (7B)', 'LLaMA 2 (7B)', 'LLaMA 3 (7B)', 'LLaMA 3.1 (7B)']\n",
    "\n",
    "# 开始绘图\n",
    "plt.figure(figsize=(14, 10))\n",
    "\n",
    "# 绘制平均值随时间的变化\n",
    "plt.subplot(2, 1, 1)\n",
    "highest_values = []\n",
    "for affiliation in affiliations:\n",
    "    subset = data[data['affiliation'] == affiliation]\n",
    "    plt.scatter(subset['Release Date (Year.Month)'], subset['Average'], \n",
    "                s=np.sqrt(subset['Parameters (G)']*50000), c=[affiliation_color_map[affiliation]], \n",
    "                edgecolors='k', label=affiliation)\n",
    "    \n",
    "    # 记录每个日期的最高平均值\n",
    "    for date in subset['Release Date (Year.Month)'].unique():\n",
    "        highest_value = subset[subset['Release Date (Year.Month)'] == date]['Average'].max()\n",
    "        highest_values.append((date, highest_value))\n",
    "\n",
    "# 转换为DataFrame并排序\n",
    "highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 如果需要，可以指定特定日期的值\n",
    "timestamp_to_replace = pd.Timestamp('2024-09-01 00:00:00')\n",
    "new_value = 0.70\n",
    "\n",
    "# 替换特定日期的值\n",
    "if timestamp_to_replace in highest_df['Date'].values:\n",
    "    highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "# 确保'Max Value'列为数值类型\n",
    "highest_df['Max Value'] = pd.to_numeric(highest_df['Max Value'], errors='coerce')\n",
    "\n",
    "# 移除包含NaN的行\n",
    "highest_df = highest_df.dropna(subset=['Date', 'Max Value'])\n",
    "\n",
    "# 只保留上升的值和最后一个新点\n",
    "highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]\n",
    "\n",
    "\n",
    "# 重新获取最后一个新点\n",
    "new = highest_df.iloc[-1]\n",
    "\n",
    "# 如果需要，可以添加最后一个新点（根据实际情况）\n",
    "# highest_df = pd.concat([highest_df, new.to_frame().T]).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 再次确保没有NaN值\n",
    "highest_df = highest_df.dropna(subset=['Date', 'Max Value'])\n",
    "\n",
    "# 绘制连接最高点的线\n",
    "plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')\n",
    "\n",
    "# 填充最高点和x轴之间的区域\n",
    "plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)\n",
    "\n",
    "# 为LLaMA模型绘制水平线\n",
    "for i, (_, llama) in enumerate(llama_models.iterrows()):\n",
    "    plt.axhline(y=llama['Average'], linestyle='--', alpha=0.7)\n",
    "\n",
    "# plt.title('Average of Commonsense Reasoning and Problem Solving')\n",
    "plt.ylabel('Accuracy', fontsize=14)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.xticks(fontsize=12)\n",
    "# plt.xticks([])\n",
    "\n",
    "# 自定义图例\n",
    "from matplotlib.patches import Patch\n",
    "legend_patches = [Patch(color=affiliation_color_map[affiliation], label=affiliation) for affiliation in affiliations]\n",
    "plt.legend(handles=legend_patches, loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=6, fontsize=14)\n",
    "plt.ylim(0.29, 0.72)\n",
    "\n",
    "# 绘制参数大小表示\n",
    "plt.subplot(2, 1, 2)\n",
    "\n",
    "\n",
    "\n",
    "# 要标注的关键参数大小\n",
    "key_sizes = [0.5, 1, 1.5, 2, 3]  # 单位：十亿\n",
    "\n",
    "# 正规化x位置以均匀间隔\n",
    "x_positions = np.linspace(0.1, 0.9, len(sorted(key_sizes)))\n",
    "\n",
    "# 绘制水平线\n",
    "plt.hlines(y=1, xmin=0, xmax=1, colors='gray', linewidth=2)\n",
    "\n",
    "# 绘制参数大小的散点图\n",
    "for i, size in enumerate(sorted(key_sizes)):\n",
    "    plt.scatter(x_positions[i], 1, s=size*500, color='k', edgecolors='k')\n",
    "    plt.text(x_positions[i], 1.02, f\"{size}B\", horizontalalignment='center')\n",
    "\n",
    "# 移除边框\n",
    "for spine in plt.gca().spines.values():\n",
    "    spine.set_visible(False)\n",
    "\n",
    "plt.yticks([])\n",
    "plt.xticks([])\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figs/acc-evolution.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/acc-evolution.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_75046/3079240102.py:67: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  base = plt.cm.get_cmap('tab20')\n",
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_75046/3079240102.py:68: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  extra = plt.cm.get_cmap('Set3')\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'EleutherAI': array([0.12156863, 0.46666667, 0.70588235, 1.        ]), 'Cerebras': array([0.68235294, 0.78039216, 0.90980392, 1.        ]), 'MBZUAI': array([1.        , 0.49803922, 0.05490196, 1.        ]), 'Microsoft': array([1.        , 0.73333333, 0.47058824, 1.        ]), 'StabilityAI': array([0.17254902, 0.62745098, 0.17254902, 1.        ]), 'Alibaba': array([0.59607843, 0.8745098 , 0.54117647, 1.        ]), 'TinyLlama': array([0.83921569, 0.15294118, 0.15686275, 1.        ]), 'Meituan': array([1.        , 0.59607843, 0.58823529, 1.        ]), 'Google': array([0.58039216, 0.40392157, 0.74117647, 1.        ]), 'H2O': array([0.77254902, 0.69019608, 0.83529412, 1.        ]), 'OpenBMB': array([0.54901961, 0.3372549 , 0.29411765, 1.        ]), 'Apple': array([0.76862745, 0.61176471, 0.58039216, 1.        ]), 'HuggingFace': array([0.89019608, 0.46666667, 0.76078431, 1.        ]), 'TensorOpera AI': array([0.96862745, 0.71372549, 0.82352941, 1.        ]), 'Toyota': array([0.49803922, 0.49803922, 0.49803922, 1.        ]), 'DataBricks': array([0.78039216, 0.78039216, 0.78039216, 1.        ]), 'AllenAI': array([0.7372549 , 0.74117647, 0.13333333, 1.        ])}\n",
      "2023-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684)]\n",
      "2023-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756)]\n",
      "2023-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897)]\n",
      "2023-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616)]\n",
      "2023-11-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926)]\n",
      "2024-01-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325)]\n",
      "2023-11-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489)]\n",
      "2024-06-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136)]\n",
      "2024-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623), (Timestamp('2024-04-01 00:00:00'), 0.5)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623), (Timestamp('2024-04-01 00:00:00'), 0.5), (Timestamp('2024-07-01 00:00:00'), 0.5014415770944014)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623), (Timestamp('2024-04-01 00:00:00'), 0.5), (Timestamp('2024-07-01 00:00:00'), 0.5014415770944014), (Timestamp('2024-07-01 00:00:00'), 0.5646421735096055)]\n",
      "2024-08-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623), (Timestamp('2024-04-01 00:00:00'), 0.5), (Timestamp('2024-07-01 00:00:00'), 0.5014415770944014), (Timestamp('2024-07-01 00:00:00'), 0.5646421735096055), (Timestamp('2024-08-01 00:00:00'), 0.5874787522273434)]\n",
      "2023-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623), (Timestamp('2024-04-01 00:00:00'), 0.5), (Timestamp('2024-07-01 00:00:00'), 0.5014415770944014), (Timestamp('2024-07-01 00:00:00'), 0.5646421735096055), (Timestamp('2024-08-01 00:00:00'), 0.5874787522273434), (Timestamp('2023-04-01 00:00:00'), 0.4509146197910751)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4745200104093684), (Timestamp('2023-03-01 00:00:00'), 0.4358139062459756), (Timestamp('2023-04-01 00:00:00'), 0.4889008138689614), (Timestamp('2024-02-01 00:00:00'), 0.4676336545025897), (Timestamp('2023-09-01 00:00:00'), 0.5826252800231556), (Timestamp('2023-12-01 00:00:00'), 0.6396376339295174), (Timestamp('2024-04-01 00:00:00'), 0.6755007915031034), (Timestamp('2024-09-01 00:00:00'), 0.6770832948732616), (Timestamp('2023-11-01 00:00:00'), 0.6292983635093926), (Timestamp('2024-01-01 00:00:00'), 0.5970204844773325), (Timestamp('2023-11-01 00:00:00'), 0.5413025360048237), (Timestamp('2024-02-01 00:00:00'), 0.6217040770819489), (Timestamp('2024-06-01 00:00:00'), 0.5862346076029146), (Timestamp('2024-09-01 00:00:00'), 0.6349671034914612), (Timestamp('2023-12-01 00:00:00'), 0.4627869056443777), (Timestamp('2023-12-01 00:00:00'), 0.4519731920859205), (Timestamp('2024-02-01 00:00:00'), 0.5453290860104331), (Timestamp('2024-04-01 00:00:00'), 0.5353327118359907), (Timestamp('2024-07-01 00:00:00'), 0.5995555709284136), (Timestamp('2024-03-01 00:00:00'), 0.5686333882295481), (Timestamp('2024-07-01 00:00:00'), 0.632912919), (Timestamp('2024-04-01 00:00:00'), 0.5786006652448227), (Timestamp('2024-09-01 00:00:00'), 0.6453785870346623), (Timestamp('2024-04-01 00:00:00'), 0.5), (Timestamp('2024-07-01 00:00:00'), 0.5014415770944014), (Timestamp('2024-07-01 00:00:00'), 0.5646421735096055), (Timestamp('2024-08-01 00:00:00'), 0.5874787522273434), (Timestamp('2023-04-01 00:00:00'), 0.4509146197910751), (Timestamp('2024-04-01 00:00:00'), 0.451094964)]\n",
      "Date         2024-09-01 00:00:00\n",
      "Max Value               0.677083\n",
      "Name: 7, dtype: object\n",
      "        Date  Max Value\n",
      "0 2023-03-01   0.474520\n",
      "2 2023-04-01   0.488901\n",
      "4 2023-09-01   0.582625\n",
      "8 2023-11-01   0.629298\n",
      "5 2023-12-01   0.639638\n",
      "6 2024-04-01   0.675501\n",
      "7 2024-09-01   0.677083\n",
      "2023-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018)]\n",
      "2023-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184)]\n",
      "2023-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635)]\n",
      "2023-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252)]\n",
      "2023-11-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792)]\n",
      "2024-01-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924)]\n",
      "2023-11-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817)]\n",
      "2024-06-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245)]\n",
      "2024-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583), (Timestamp('2024-04-01 00:00:00'), 0.6)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583), (Timestamp('2024-04-01 00:00:00'), 0.6), (Timestamp('2024-07-01 00:00:00'), 0.5041593497962163)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583), (Timestamp('2024-04-01 00:00:00'), 0.6), (Timestamp('2024-07-01 00:00:00'), 0.5041593497962163), (Timestamp('2024-07-01 00:00:00'), 0.5014686489970536)]\n",
      "2024-08-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583), (Timestamp('2024-04-01 00:00:00'), 0.6), (Timestamp('2024-07-01 00:00:00'), 0.5041593497962163), (Timestamp('2024-07-01 00:00:00'), 0.5014686489970536), (Timestamp('2024-08-01 00:00:00'), 0.5659609420006273)]\n",
      "2023-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583), (Timestamp('2024-04-01 00:00:00'), 0.6), (Timestamp('2024-07-01 00:00:00'), 0.5041593497962163), (Timestamp('2024-07-01 00:00:00'), 0.5014686489970536), (Timestamp('2024-08-01 00:00:00'), 0.5659609420006273), (Timestamp('2023-04-01 00:00:00'), 0.2978369863593033)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 0.4209101286148018), (Timestamp('2023-03-01 00:00:00'), 0.3751688275751184), (Timestamp('2023-04-01 00:00:00'), 0.417691761), (Timestamp('2024-02-01 00:00:00'), 0.4013165525091635), (Timestamp('2023-09-01 00:00:00'), 0.5720886943097728), (Timestamp('2023-12-01 00:00:00'), 0.6658064580833533), (Timestamp('2024-04-01 00:00:00'), 0.7242779089373833), (Timestamp('2024-09-01 00:00:00'), 0.7158442652977252), (Timestamp('2023-11-01 00:00:00'), 0.5338538262737792), (Timestamp('2024-01-01 00:00:00'), 0.5151239490774924), (Timestamp('2023-11-01 00:00:00'), 0.4910581139459918), (Timestamp('2024-02-01 00:00:00'), 0.5904057492043817), (Timestamp('2024-06-01 00:00:00'), 0.5678012985816538), (Timestamp('2024-09-01 00:00:00'), 0.6736793605222733), (Timestamp('2023-12-01 00:00:00'), 0.4088639079830182), (Timestamp('2023-12-01 00:00:00'), 0.4047563334022784), (Timestamp('2024-02-01 00:00:00'), 0.5498431176054166), (Timestamp('2024-04-01 00:00:00'), 0.5057644433307263), (Timestamp('2024-07-01 00:00:00'), 0.6155073419975245), (Timestamp('2024-03-01 00:00:00'), 0.4048900956807783), (Timestamp('2024-07-01 00:00:00'), 0.5446465941035985), (Timestamp('2024-04-01 00:00:00'), 0.5434731807245381), (Timestamp('2024-09-01 00:00:00'), 0.688412583), (Timestamp('2024-04-01 00:00:00'), 0.6), (Timestamp('2024-07-01 00:00:00'), 0.5041593497962163), (Timestamp('2024-07-01 00:00:00'), 0.5014686489970536), (Timestamp('2024-08-01 00:00:00'), 0.5659609420006273), (Timestamp('2023-04-01 00:00:00'), 0.2978369863593033), (Timestamp('2024-04-01 00:00:00'), 0.2910177317875724)]\n",
      "Date         2024-09-01 00:00:00\n",
      "Max Value               0.715844\n",
      "Name: 7, dtype: object\n",
      "        Date  Max Value\n",
      "0 2023-03-01   0.420910\n",
      "5 2023-12-01   0.665806\n",
      "6 2024-04-01   0.724278\n",
      "4 2024-09-01   0.715844\n",
      "2023-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663)]\n",
      "2023-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667)]\n",
      "2023-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0)]\n",
      "2023-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45)]\n",
      "2023-11-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333)]\n",
      "2024-01-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005)]\n",
      "2023-11-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666)]\n",
      "2024-06-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6)]\n",
      "2023-12-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333)]\n",
      "2024-02-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0)]\n",
      "2024-03-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0)]\n",
      "2024-09-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0), (Timestamp('2024-04-01 00:00:00'), 1.0)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 5.466666666666666)]\n",
      "2024-07-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 5.466666666666666), (Timestamp('2024-07-01 00:00:00'), 3.3000000000000003)]\n",
      "2024-08-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 5.466666666666666), (Timestamp('2024-07-01 00:00:00'), 3.3000000000000003), (Timestamp('2024-08-01 00:00:00'), 1.0)]\n",
      "2023-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 5.466666666666666), (Timestamp('2024-07-01 00:00:00'), 3.3000000000000003), (Timestamp('2024-08-01 00:00:00'), 1.0), (Timestamp('2023-04-01 00:00:00'), 2.5)]\n",
      "2024-04-01 00:00:00 [(Timestamp('2023-03-01 00:00:00'), 2.4666666666666663), (Timestamp('2023-03-01 00:00:00'), 2.566666666666667), (Timestamp('2023-04-01 00:00:00'), 1.8), (Timestamp('2024-02-01 00:00:00'), 1.0), (Timestamp('2023-09-01 00:00:00'), 2.266666666666667), (Timestamp('2023-12-01 00:00:00'), 26.833333333333332), (Timestamp('2024-04-01 00:00:00'), 55.23333333333333), (Timestamp('2024-09-01 00:00:00'), 60.45), (Timestamp('2023-11-01 00:00:00'), 29.63333333333333), (Timestamp('2024-01-01 00:00:00'), 23.100000000000005), (Timestamp('2023-11-01 00:00:00'), 18.45), (Timestamp('2024-02-01 00:00:00'), 21.766666666666666), (Timestamp('2024-06-01 00:00:00'), 34.96666666666667), (Timestamp('2024-09-01 00:00:00'), 58.55), (Timestamp('2023-12-01 00:00:00'), 2.6), (Timestamp('2023-12-01 00:00:00'), 2.1333333333333333), (Timestamp('2024-02-01 00:00:00'), 13.3), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 1.0), (Timestamp('2024-03-01 00:00:00'), 21.45), (Timestamp('2024-07-01 00:00:00'), 11.95), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-09-01 00:00:00'), 1.0), (Timestamp('2024-04-01 00:00:00'), 1.0), (Timestamp('2024-07-01 00:00:00'), 5.466666666666666), (Timestamp('2024-07-01 00:00:00'), 3.3000000000000003), (Timestamp('2024-08-01 00:00:00'), 1.0), (Timestamp('2023-04-01 00:00:00'), 2.5), (Timestamp('2024-04-01 00:00:00'), 2.5)]\n",
      "Date         2024-09-01 00:00:00\n",
      "Max Value                  60.45\n",
      "Name: 7, dtype: object\n",
      "        Date  Max Value\n",
      "0 2023-03-01   2.000000\n",
      "4 2023-09-01   2.266667\n",
      "8 2023-11-01  30.000000\n",
      "6 2024-04-01  55.233333\n",
      "7 2024-09-01  60.450000\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x2000 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from pandas.errors import ParserError\n",
    "from brokenaxes import brokenaxes\n",
    "import math\n",
    "\n",
    "# Load the CSV file\n",
    "file_path = 'big-table.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Helper function to handle mixed date formats\n",
    "def parse_date(date_str):\n",
    "    try:\n",
    "        date_str = str(date_str)\n",
    "        return pd.to_datetime(date_str, format='%Y.%m')\n",
    "    except (ValueError, ParserError):\n",
    "        try:\n",
    "            return pd.to_datetime(date_str, format='%Y')\n",
    "        except (ValueError, ParserError):\n",
    "            return pd.NaT  # Return a NaT if the date format is unknown\n",
    "\n",
    "# Convert metrics to numeric and fill NaNs with default values (e.g., 0)\n",
    "data['Commonsense reasoning/understanding'] = pd.to_numeric(data['Commonsense reasoning/understanding'], errors='coerce').fillna(0.5)\n",
    "data['Problem solving'] = pd.to_numeric(data['Problem solving'], errors='coerce').fillna(0.6)\n",
    "data['Math'] = pd.to_numeric(data['Math'], errors='coerce').fillna(1)\n",
    "\n",
    "# Fill NaNs in 'Parameters' with a default value (e.g., \"1\")\n",
    "data['Parameters'] = data['Parameters'].fillna('1')\n",
    "\n",
    "# Convert 'Parameters' to bilionbytes (B)\n",
    "def convert_params_to_gigabytes(param_str):\n",
    "    try:\n",
    "        if 'M' in param_str:\n",
    "            return float(param_str.replace('M', '')) / 1e3  # Convert M to B\n",
    "        else:\n",
    "            return float(param_str.replace('B', ''))  # If already in B, return as-is\n",
    "    except ValueError:\n",
    "        print(\"error\")\n",
    "        return 1  # Fallback in case of a parsing error\n",
    "\n",
    "data['Parameters (G)'] = data['Parameters'].apply(convert_params_to_gigabytes)\n",
    "\n",
    "\n",
    "# Apply the helper function to 'Release Date (Year.Month)'\n",
    "data['Release Date (Year.Month)'] = data['Release Date (Year.Month)'].apply(parse_date)\n",
    "\n",
    "# Find all the LLaMA models (assuming \"llama\" is in their name)\n",
    "llama_models = data[data['Model'].str.startswith('Llama', na=False)]\n",
    "\n",
    "# Remove rows with NaT in 'Release Date (Year.Month)'\n",
    "data = data.dropna(subset=['Release Date (Year.Month)'])\n",
    "\n",
    "# 只保留从2021年1月之后的数据\n",
    "data = data[data['Release Date (Year.Month)'] >= pd.Timestamp('2023-01-01')]\n",
    "\n",
    "\n",
    "\n",
    "# Set colors based on affiliation\n",
    "data['affiliation'] = data['affiliation'].str.strip()\n",
    "affiliations = data['affiliation'].unique()\n",
    "# Create a larger colormap by repeating and mixing different colormaps\n",
    "import numpy as np\n",
    "\n",
    "# Generate a custom color map for 25 colors\n",
    "def generate_color_map(n):\n",
    "    base = plt.cm.get_cmap('tab20')\n",
    "    extra = plt.cm.get_cmap('Set3')\n",
    "    color_list = list(base(np.linspace(0, 1, 20)))  # 20 colors from 'tab20'\n",
    "    if n > 20:\n",
    "        extra_colors = list(extra(np.linspace(0, 1, n - 20)))  # Remaining colors from 'Set3'\n",
    "        color_list.extend(extra_colors)\n",
    "    return color_list[:n]\n",
    "\n",
    "colors = generate_color_map(len(affiliations))\n",
    "affiliation_color_map = {affiliation: colors[i] for i, affiliation in enumerate(affiliations)}\n",
    "\n",
    "print(affiliation_color_map)\n",
    "\n",
    "llama_family = ['LLaMA 1 (7B)', 'LLaMA 2 (7B)', 'LLaMA 3 (7B)', 'LLaMA 3.1 (7B)']\n",
    "# Plotting\n",
    "plt.figure(figsize=(14, 20))\n",
    "\n",
    "# data = data[data['affiliation'] != \"Apple\"]\n",
    "# Plot 1: Commonsense reasoning/understanding over time\n",
    "plt.subplot(4, 1, 1)\n",
    "highest_values = []\n",
    "for affiliation in affiliations:\n",
    "    subset = data[data['affiliation'] == affiliation]\n",
    "    plt.scatter(subset['Release Date (Year.Month)'], subset['Commonsense reasoning/understanding'], \n",
    "                s=numpy.sqrt(subset['Parameters (G)']*50000), c=[affiliation_color_map[affiliation]], \n",
    "                edgecolors='k', label=affiliation)\n",
    "    \n",
    "   # Track the highest value for each date\n",
    "    for date in subset['Release Date (Year.Month)'].unique():\n",
    "        highest_value = subset[subset['Release Date (Year.Month)'] == date]['Commonsense reasoning/understanding'].max()\n",
    "        highest_values.append((date, highest_value))\n",
    "        print(date, highest_values)\n",
    "\n",
    "# Convert list of tuples to a sorted DataFrame\n",
    "highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 指定时间戳和新值\n",
    "timestamp_to_replace = pd.Timestamp('2024-02-01 00:00:00')\n",
    "new_value = 0.5898431176054166\n",
    "\n",
    "# 查找并替换对应时间的值\n",
    "highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "new = highest_df.iloc[-1]\n",
    "print(new)\n",
    "# 只保留上升的值\n",
    "highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]\n",
    "# 添加最后一个new\n",
    "highest_df.loc[len(highest_df)] = new\n",
    "highest_df = highest_df.drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "print(highest_df)\n",
    "# 确认结果\n",
    "# print(highest_df)\n",
    "# Plot the line connecting the highest points\n",
    "plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')\n",
    "\n",
    "# Fill between the highest points and the x-axis\n",
    "plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)\n",
    "\n",
    "    \n",
    "for i, (_, llama) in enumerate(llama_models.iterrows()):\n",
    "    plt.axhline(y=llama['Commonsense reasoning/understanding'], linestyle='--', alpha=0.7)\n",
    "\n",
    "plt.title('Commonsense reasoning/understanding')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.xticks([])\n",
    "# Custom Legend with smaller circles\n",
    "from matplotlib.patches import Patch\n",
    "legend_patches = [Patch(color=affiliation_color_map[affiliation], label=affiliation) for affiliation in affiliations]\n",
    "plt.legend(handles=legend_patches, loc='upper center', bbox_to_anchor=(0.5, 1.8), ncol=6, fontsize=14)\n",
    "\n",
    "highest_values = []\n",
    "# Plot 2: Problem solving over time\n",
    "plt.subplot(4, 1, 2)\n",
    "for affiliation in affiliations:\n",
    "    subset = data[data['affiliation'] == affiliation]\n",
    "    plt.scatter(subset['Release Date (Year.Month)'], subset['Problem solving'], \n",
    "                s=numpy.sqrt(subset['Parameters (G)']*50000), c=[affiliation_color_map[affiliation]], \n",
    "                edgecolors='k')\n",
    "\n",
    "    # Track the highest value for each date\n",
    "    for date in subset['Release Date (Year.Month)'].unique():\n",
    "        highest_value = subset[subset['Release Date (Year.Month)'] == date]['Problem solving'].max()\n",
    "        highest_values.append((date, highest_value))\n",
    "        print(date, highest_values)\n",
    "\n",
    "# Convert list of tuples to a sorted DataFrame\n",
    "highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 指定时间戳和新值\n",
    "timestamp_to_replace = pd.Timestamp('2024-02-01 00:00:00')\n",
    "new_value = 0.5898431176054166\n",
    "\n",
    "# 查找并替换对应时间的值\n",
    "highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "new = highest_df.iloc[-1]\n",
    "print(new)\n",
    "# 只保留上升的值\n",
    "highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]\n",
    "# 添加最后一个new\n",
    "highest_df.loc[len(highest_df)] = new\n",
    "highest_df = highest_df.drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "print(highest_df)\n",
    "# 确认结果\n",
    "# print(highest_df)\n",
    "# Plot the line connecting the highest points\n",
    "plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')\n",
    "\n",
    "# Fill between the highest points and the x-axis\n",
    "plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)\n",
    "\n",
    "\n",
    "for i, (_, llama) in enumerate(llama_models.iterrows()):\n",
    "    plt.axhline(y=llama['Problem solving'], linestyle='--', alpha=0.7)\n",
    "\n",
    "plt.title('Problem Solving')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.xticks([])\n",
    "\n",
    "# Plot 3: Math over time\n",
    "highest_values = []\n",
    "plt.subplot(4, 1, 3)\n",
    "x_offsets = [0, 0, 0, 0]  # List of offsets to avoid overlapping\n",
    "y_offsets = np.array([-0.08, 0, -0.04, 0.05])*50  # List of offsets to avoid overlapping\n",
    "for affiliation in affiliations:\n",
    "    subset = data[data['affiliation'] == affiliation]\n",
    "    plt.scatter(subset['Release Date (Year.Month)'], subset['Math']/100, \n",
    "                s=numpy.sqrt(subset['Parameters (G)']*50000), c=[affiliation_color_map[affiliation]], \n",
    "                edgecolors='k')\n",
    "                \n",
    "\n",
    "   # Track the highest value for each date\n",
    "    for date in subset['Release Date (Year.Month)'].unique():\n",
    "        highest_value = subset[subset['Release Date (Year.Month)'] == date]['Math'].max()\n",
    "        highest_values.append((date, highest_value))\n",
    "        print(date, highest_values)\n",
    "\n",
    "# Convert list of tuples to a sorted DataFrame\n",
    "highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# # 指定时间戳和新值\n",
    "timestamp_to_replace = pd.Timestamp('2023-03-01 00:00:00')\n",
    "new_value = 2\n",
    "\n",
    "# 查找并替换对应时间的值\n",
    "highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "\n",
    "# # 指定时间戳和新值\n",
    "timestamp_to_replace = pd.Timestamp('2023-11-01 00:00:00')\n",
    "new_value = 30\n",
    "\n",
    "# 查找并替换对应时间的值\n",
    "highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "new = highest_df.iloc[-1]\n",
    "print(new)\n",
    "# 只保留上升的值\n",
    "highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]\n",
    "# 添加最后一个new\n",
    "highest_df.loc[len(highest_df)] = new\n",
    "highest_df = highest_df.drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "print(highest_df)\n",
    "# 确认结果\n",
    "# print(highest_df)\n",
    "# Plot the line connecting the highest points\n",
    "plt.plot(highest_df['Date'], highest_df['Max Value']/100, color='red', linestyle='--')\n",
    "\n",
    "# Fill between the highest points and the x-axis\n",
    "plt.fill_between(highest_df['Date'], highest_df['Max Value']/100, 0, color='gray', alpha=0.3)\n",
    "\n",
    "for i, (_, llama) in enumerate(llama_models.iterrows()):\n",
    "    plt.axhline(y=llama['Math']/100, linestyle='--', alpha=0.7)\n",
    "\n",
    "plt.title('Math')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.xticks(rotation=45)\n",
    "\n",
    "plt.subplot(4, 1, 4)\n",
    "\n",
    "# Key parameter sizes to label\n",
    "key_sizes = [0.5, 1, 1.5, 2, 3]  # Sizes in Billion\n",
    "\n",
    "# Normalize the x positions for even spacing\n",
    "x_positions = np.linspace(0.1, 0.9, len(sorted(key_sizes)))\n",
    "\n",
    "# Plot a horizontal line\n",
    "plt.hlines(y=1, xmin=0, xmax=1, colors='gray', linewidth=2)\n",
    "\n",
    "# Scatter plot for the selected parameter sizes\n",
    "for i, size in enumerate(sorted(key_sizes)):\n",
    "    plt.scatter(x_positions[i], 1, s=size*500, color='k', edgecolors='k')\n",
    "    plt.text(x_positions[i], 1.02, f\"{size}B\", horizontalalignment='center')\n",
    "\n",
    "# Remove the borders (spines)\n",
    "for spine in plt.gca().spines.values():\n",
    "    spine.set_visible(False)\n",
    "\n",
    "# plt.title('Parameters Size Representation')\n",
    "plt.yticks([])\n",
    "plt.xticks([])\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figs/acc-evolution.pdf', bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/acc-evolution.py <==
import numpy
import pandas as pd
import matplotlib.pyplot as plt
from pandas.errors import ParserError
from brokenaxes import brokenaxes
import math

# 设置全局字体为 Times New Roman
plt.rcParams.update({'font.family': 'Times New Roman'})

# Load the CSV file
file_path = 'big-table.csv'
data = pd.read_csv(file_path)

# Helper function to handle mixed date formats
def parse_date(date_str):
    try:
        date_str = str(date_str)
        return pd.to_datetime(date_str, format='%Y.%m')
    except (ValueError, ParserError):
        try:
            return pd.to_datetime(date_str, format='%Y')
        except (ValueError, ParserError):
            return pd.NaT  # Return a NaT if the date format is unknown

# Convert metrics to numeric and fill NaNs with default values (e.g., 0)
data['Commonsense reasoning/understanding'] = pd.to_numeric(data['Commonsense reasoning/understanding'], errors='coerce').fillna(0.5)
data['Problem solving'] = pd.to_numeric(data['Problem solving'], errors='coerce').fillna(0.6)
data['Math'] = pd.to_numeric(data['Math'], errors='coerce').fillna(1)

# Fill NaNs in 'Parameters' with a default value (e.g., "1")
data['Parameters'] = data['Parameters'].fillna('1')

# Convert 'Parameters' to bilionbytes (B)
def convert_params_to_gigabytes(param_str):
    try:
        if 'M' in param_str:
            return float(param_str.replace('M', '')) / 1e3  # Convert M to B
        else:
            return float(param_str.replace('B', ''))  # If already in B, return as-is
    except ValueError:
        print("error")
        return 1  # Fallback in case of a parsing error

data['Parameters (G)'] = data['Parameters'].apply(convert_params_to_gigabytes)


# Apply the helper function to 'Release Date (Year.Month)'
data['Release Date (Year.Month)'] = data['Release Date (Year.Month)'].apply(parse_date)

# Find all the LLaMA models (assuming "llama" is in their name)
llama_models = data[data['Model'].str.startswith('Llama', na=False)]

# Remove rows with NaT in 'Release Date (Year.Month)'
data = data.dropna(subset=['Release Date (Year.Month)'])

# 只保留从2021年1月之后的数据
data = data[data['Release Date (Year.Month)'] >= pd.Timestamp('2023-01-01')]


print(data['Model'], data['affiliation'])
# Set colors based on affiliation
data['affiliation'] = data['affiliation'].str.strip()

affiliations = data['affiliation'].unique()
# Create a larger colormap by repeating and mixing different colormaps
import numpy as np

def plot_scatter(type, k):
    '''
    Plot a scatter plot of the given type of metric over time, with the size of the points representing the number of parameters.
    type: str: The type of metric to plot (e.g., 'Commonsense reasoning/understanding')
    k: int: The scaling factor for the size of the points (e.g., 100)
    '''
    for affiliation in affiliations:
        subset = data[data['affiliation'] == affiliation]
            # 检查是否包含 'Instruct' 关键字
        for _, row in subset.iterrows():
            # 检查当前行的 Model 是否包含 'Instruct'
            is_instruct = 'Instruct' in str(row['Model']) or row['Type'] == 'instruct' or row['Type'] == 'instruct' or 'instruct' in str(row['Model'])
            
            # 根据检查结果设置样式
            marker = 'o' if is_instruct else 'o'  # 方形标记表示特殊点，圆形标记表示默认点
            linewidths = 2 if is_instruct else 0.5
            edgecolors = 'k' if is_instruct else 'k'  # 特殊点边框颜色
            alpha = 0.8 if is_instruct else 1.0   # 特殊点透明度
            
            # 绘制当前点
            plt.scatter(
                row['Release Date (Year.Month)'], 
                row[type] / k,
                s=numpy.sqrt(row['Parameters (G)'] * 50000),  # 点的大小
                c=[affiliation_color_map[affiliation]],       # 点的颜色
                edgecolors=edgecolors,                               # 边框颜色
                linewidths=linewidths,                         # 边框宽度
                marker=marker,                                # 点的形状
                # alpha=alpha                                   # 透明度
            )
                    

    # Track the highest value for each date
        for date in subset['Release Date (Year.Month)'].unique():
            highest_value = subset[subset['Release Date (Year.Month)'] == date][type].max()
            highest_values.append((date, highest_value))
            print(date, highest_values)

# Generate a custom color map for 25 colors
def generate_color_map(n):
    base = plt.cm.get_cmap('tab20')
    extra = plt.cm.get_cmap('Set3')
    color_list = list(base(np.linspace(0, 1, 20)))  # 20 colors from 'tab20'
    if n > 20:
        extra_colors = list(extra(np.linspace(0, 1, n - 20)))  # Remaining colors from 'Set3'
        color_list.extend(extra_colors)
    return color_list[:n]

colors = generate_color_map(len(affiliations))
affiliation_color_map = {affiliation: colors[i] for i, affiliation in enumerate(affiliations)}

print(affiliation_color_map)

llama_family = ['LLaMA 1 (7B)', 'LLaMA 2 (7B)', 'LLaMA 3 (7B)', 'LLaMA 3.1 (7B)']
# Plotting
plt.figure(figsize=(14, 12))

# data = data[data['affiliation'] != "Apple"]
# Plot 1: Commonsense reasoning/understanding over time
plt.subplot(4, 1, 1)
highest_values = []
plot_scatter('Commonsense reasoning/understanding', 1)

# Convert list of tuples to a sorted DataFrame
highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')

# 指定时间戳和新值
timestamp_to_replace = pd.Timestamp('2024-02-01 00:00:00')
new_value = 0.5898431176054166

# 查找并替换对应时间的值
highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value

new = highest_df.iloc[-1]
print(new)
# 只保留上升的值
highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]
# 添加最后一个new
highest_df.loc[len(highest_df)] = new
highest_df = highest_df.drop_duplicates('Date').sort_values('Date')

print(highest_df)
# 确认结果
# print(highest_df)
# Plot the line connecting the highest points
plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')

# Fill between the highest points and the x-axis
plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)

    
for i, (_, llama) in enumerate(llama_models.iterrows()):
    plt.axhline(y=llama['Commonsense reasoning/understanding'], linestyle='--', alpha=0.7)
    # plt.text(x=1.01, y=llama['Commonsense reasoning/understanding'], s=llama['Model'], va='center', ha='left', transform=plt.gca().get_yaxis_transform(), fontsize=8)

plt.title('Commonsense reasoning/understanding')
plt.ylabel('Accuracy')
plt.ylim(0.3, 0.75)
plt.xticks([])
# Custom Legend with smaller circles
from matplotlib.patches import Patch
legend_patches = [Patch(color=affiliation_color_map[affiliation], label=affiliation) for affiliation in affiliations]
plt.legend(handles=legend_patches, loc='upper center', bbox_to_anchor=(0.5, 1.8), ncol=6, fontsize=14)

highest_values = []
# Plot 2: Problem solving over time
plt.subplot(4, 1, 2)
plot_scatter('Problem solving', 1)

# Convert list of tuples to a sorted DataFrame
highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')

# 指定时间戳和新值
timestamp_to_replace = pd.Timestamp('2024-02-01 00:00:00')
new_value = 0.5898431176054166

# 查找并替换对应时间的值
highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value

new = highest_df.iloc[-1]
print(new)
# 只保留上升的值
highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]
# 添加最后一个new
highest_df.loc[len(highest_df)] = new
highest_df = highest_df.drop_duplicates('Date').sort_values('Date')

print(highest_df)
# 确认结果
# print(highest_df)
# Plot the line connecting the highest points
plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')

# Fill between the highest points and the x-axis
plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)


for i, (_, llama) in enumerate(llama_models.iterrows()):
    plt.axhline(y=llama['Problem solving'], linestyle='--', alpha=0.7)

plt.title('Problem Solving')
plt.ylim(0.2, 0.80)
plt.ylabel('Accuracy')
plt.xticks([])

# Plot 3: Math over time
highest_values = []
plt.subplot(4, 1, 3)
x_offsets = [0, 0, 0, 0]  # List of offsets to avoid overlapping
y_offsets = np.array([-0.08, 0, -0.04, 0.05])*50  # List of offsets to avoid overlapping


plot_scatter('Math', 100)

# Convert list of tuples to a sorted DataFrame
highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')

# # 指定时间戳和新值
timestamp_to_replace = pd.Timestamp('2023-03-01 00:00:00')
new_value = 2

# 查找并替换对应时间的值
highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value


# # 指定时间戳和新值
timestamp_to_replace = pd.Timestamp('2023-11-01 00:00:00')
new_value = 30

# 查找并替换对应时间的值
highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value

new = highest_df.iloc[-1]
print(new)
# 只保留上升的值
highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]
# 添加最后一个new
highest_df.loc[len(highest_df)] = new
highest_df = highest_df.drop_duplicates('Date').sort_values('Date')

print(highest_df)
# 确认结果
# print(highest_df)
# Plot the line connecting the highest points
plt.plot(highest_df['Date'], highest_df['Max Value']/100, color='red', linestyle='--')

# Fill between the highest points and the x-axis
plt.fill_between(highest_df['Date'], highest_df['Max Value']/100, 0, color='gray', alpha=0.3)

for i, (_, llama) in enumerate(llama_models.iterrows()):
    plt.axhline(y=llama['Math']/100, linestyle='--', alpha=0.7)

plt.title('Math')
plt.ylabel('Accuracy')
plt.xticks(rotation=45)

plt.subplot(4, 1, 4)

# Key parameter sizes to label
key_sizes = [0.5, 1, 1.5, 2, 3]  # Sizes in Billion

# Normalize the x positions for even spacing
x_positions = np.linspace(0.1, 0.9, len(sorted(key_sizes)))

# # Plot a horizontal line
# plt.hlines(y=1, xmin=0, xmax=1, colors='gray', linewidth=2)

# # Scatter plot for the selected parameter sizes
# for i, size in enumerate(sorted(key_sizes)):
#     plt.scatter(x_positions[i], 1, s=size*500, color='k', edgecolors='k')
#     plt.text(x_positions[i], 1.02, f"{size}B", horizontalalignment='center')

# Remove the borders (spines)
for spine in plt.gca().spines.values():
    spine.set_visible(False)

# plt.title('Parameters Size Representation')
plt.yticks([])
plt.xticks([])

plt.tight_layout()
plt.savefig('../figs/acc-evolution.pdf', bbox_inches='tight')
plt.show()


==> plot-scripts/acc-finetune.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKMAAAJOCAYAAABr8MR3AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdeVxN+f8H8NctdbttV6sWLRLJHgYhaVApJmNmDJm4Mo0lYpB9UJZhhBrja8mQGQ19ZywzQrYpy4hsV6mmUZPlS2GSor3u5/dHv3um061U2vB+fh/3Md/7Oe/zOZ/Pubd6+5zP+RwBY4yBEEIIIYQQQgghhJAmoNTcDSCEEEIIIYQQQggh7w4ajCKEEEIIIYQQQgghTYYGowghhBBCCCGEEEJIk6HBKEIIIYQQQgghhBDSZGgwihBCCCGEEEIIIYQ0GRqMIoQQQgghhBBCCCFNhgajCCGEEEIIIYQQQkiTocEoQgghhBBCCCGEENJkaDCKEEIIIYQQQgghhDQZGowijS4sLAwCgQBqamq4d++ewvYhQ4aga9euzdCyhiGRSGBpaVmrOIFAAC0tLbx8+VJh+71796CkpASBQICVK1c2WPtiYmIgEAgQExNT533ln93du3drFXft2rX6NZI0ibVr1+LIkSN12ictLQ1CoRCxsbFcmfy7LH8pKyujbdu2GDt2LG7fvl2vtuXn52PlypX1+p4CDfMdPHnyJJydnWFiYgKhUAgTExMMGTIE69at48VZWlpCIpHU+zg1yc7ORuvWrev8ORFC3jyUH/0bR/kRaU6vmx/Jv0u1eb2KvK5ffvmlnr1peLm5uVizZg369OkDbW1tCIVCWFpawtvbGzdu3Gju5gEAkpKSsHLlyip/Jr28vDB69OgmbxN5NRqMIk2mqKgIy5Yta+5mNCsVFRWUlpYiIiJCYduePXugpaXVDK0i74r6JFvz58/H8OHDYW9vzysXiUSIjY1FbGwszp07h9WrV+PGjRsYMGAAHj58WOe25efnIyAgoN6DUa9r+/btcHV1hba2Nr777jucPHkS69evh62trUJCePjwYXz11VeN0g4dHR18+eWX8Pf3R3FxcaMcgxDSslB+RPkRaV6vmx/16tWLy4nkLyMjIwwcOFCh/E2TlpYGOzs7rFu3Dk5OTti/fz9OnTqFgIAAPH78GL1790ZOTk5zNxNJSUkICAiocjBq5cqVOHbsGH7//fembxipUavmbgB5d7i6uuKnn37C/Pnz0aNHj0Y7TkFBAUQiUaPV/zpUVVUxatQo7N69G1OmTOHKGWMICwvDp59+itDQ0GZs4dsjPz8f6urqzd2MN1pycjKOHDmCqKgohW1KSkro378/937QoEEwNzfH0KFDcezYMXzxxRdN2dTX9vXXX2Pw4MEKA09eXl6QyWS8Mjs7u0Zty7Rp07B69Wr88ssv8PT0bNRjEUKaH+VHlB81JcqPXl/l/EhbW5uXEwGAUChE69atFcrfJGVlZfjwww/xzz//IDY2ljdT09HREZMmTcKJEyegoqLSjK18tfbt28PV1RXr1q3D+++/39zNIRXQzCjSZBYsWAA9PT0sXLjwlbGFhYVYvHgx2rVrB1VVVZiamsLX1xfPnz/nxVlaWmLkyJE4dOgQ7OzsoKamxs2uEAgE+Omnn7Bw4UIYGxtDU1MTo0aNwuPHj/HixQt88cUX0NfXh76+PiZPnqwwNXzr1q0YPHgwDA0NoaGhgW7duuGbb75BSUnJa50Hb29vXLp0CSkpKVzZmTNncO/ePUyePLnKfW7fvg0PDw/o6OhATU0NPXv2xN69exXi/vzzT7i6ukJdXR36+vqYNm0aXrx4UWWdZ86cwdChQ6GtrQ11dXUMHDgQZ8+efa2+VSSRSKCpqYk///wTLi4u0NDQgLGxMXfL0+XLlzFo0CBoaGigY8eOCv2RT20/ffo0Jk+eDF1dXWhoaGDUqFH4+++/ebHyWxnOnz+PAQMGQF1dHd7e3gCA+/fv47PPPoOhoSGEQiFsbW2xceNGboChpKQEhoaG8PLyUujD8+fPIRKJMHfuXK4sNzcX8+fP530358yZg7y8PN6+AoEAM2fOxJ49e2BjYwORSIQ+ffrg8uXLYIxhw4YNaNeuHTQ1NfH+++8jNTVV4fi1+YxWrlwJgUCAxMREjB8/HmKxGG3atIG3tzfvSpVAIEBeXh727t3LTRUfMmRIjZ/htm3bYGRkhOHDh9cYJycWiwGAl5Q8ffoUM2bMQOfOnaGpqQlDQ0O8//77uHDhAhdz9+5dGBgYAAACAgK49lW8Fe7PP//E+PHj0aZNGwiFQpibm2PixIkoKiriteHFixeYPn069PX1oaenhzFjxuDRo0evbHtWVhaMjY2r3KakxP9TWfk2vSFDhlQ7HT8sLIyLy8zMxNSpU9G2bVuoqqqiXbt2CAgIQGlpKa/+Nm3aYPjw4di+ffsr200IefNRflSO8iPKj97W/Eiutt/XynJzc+Hi4oI2bdogLi4OAFBcXIzVq1ejU6dOEAqFMDAwwOTJk/H06VPevvLfBVFRUejVqxdEIhE6deqE3bt3v/K4R44cQUJCAhYvXlztLcMjRozgDW5evHgRQ4cOhZaWFtTV1TFgwAAcO3aMt4/8s6msqttfa9P+sLAwfPLJJwAAJyenKnMwLy8vnDlzBmlpaa/sN2lCjJBGtmfPHgaAXb16lYWEhDAA7OzZs9x2R0dH1qVLF+69TCZjLi4urFWrVuyrr75ip06dYkFBQUxDQ4PZ2dmxwsJCLtbCwoIZGxszKysrtnv3bhYdHc3i4uJYdHQ0A8AsLCyYRCJhUVFRbPv27UxTU5M5OTmx4cOHs/nz57NTp06x9evXM2VlZTZr1ixeu7/88ku2bds2FhUVxX7//Xe2efNmpq+vzyZPnsyLmzRpErOwsHjleZg0aRLT0NBgMpmMWVhYsAULFnDbPv30UzZ48GD29OlTBoCtWLGC2/bnn38yLS0t1r59e/bDDz+wY8eOsfHjxzMAbP369VxcZmYmMzQ0ZKampmzPnj3s+PHjbMKECczc3JwBYNHR0Vzsjz/+yAQCARs9ejQ7dOgQO3r0KBs5ciRTVlZmZ86cUfjs0tPTa+xbxc+4Yn9VVVWZra0tCwkJYadPn2aTJ09mANjixYtZx44d2ffff89OnjzJRo4cyQCwa9euKdRpZmbGvL292YkTJ9jOnTuZoaEhMzMzY9nZ2Vyso6Mj09XVZWZmZmzLli0sOjqanTt3jj158oSZmpoyAwMDtn37dhYVFcVmzpzJALDp06dz+3/55ZdMJBKxnJwcXr/+85//MAAsPj6eMcZYXl4e69mzJ9PX12ebNm1iZ86cYSEhIUwsFrP333+fyWQybl/592/AgAHs0KFD7PDhw6xjx45MV1eXffnll8zDw4NFRkay8PBw1qZNG9a9e3fe/rX9jFasWMEAMBsbG7Z8+XJ2+vRptmnTJiYUCnnf1djYWCYSiZibmxuLjY1lsbGxLDExscbP1crKio0dO1ahXP5dLikpYSUlJaygoIAlJCQwJycnpqOjwx4/fszF/vnnn2z69OnswIEDLCYmhkVGRrIpU6YwJSUl7jtZWFjIoqKiGAA2ZcoUrn2pqamMMcakUinT1NRklpaWbPv27ezs2bNs3759bOzYsSw3N5f3fbGysmKzZs1iJ0+eZLt27WI6OjrMycmpxn4yxtiwYcNYq1at2IoVK5hUKmWlpaXVxlpYWLBJkyZx7xMTE7k2y1/Dhg1jysrK7NKlS4wxxjIyMpiZmRmzsLBgO3bsYGfOnGGrVq1iQqGQSSQShWOsX7+eKSkp8b7nhJC3C+VH/8ZRfkT50duQH1VkYWHB3N3dufe1/b7Kf0Z//vlnxhhjDx48YN26dWM2NjYsLS2NMcZYWVkZc3V1ZRoaGiwgIICdPn2a7dq1i5mamrLOnTuz/Px8Xjvatm3LOnfuzH744Qd28uRJ9sknnzAA7Ny5czX24YsvvmAAWHJyco1xcjExMUxFRYX17t2bRUREsCNHjjBnZ2cmEAjYgQMHuDj5Z1NZVT9XtWn/kydP2Nq1axkAtnXrVu5zfPLkCVfP48ePGQD27bff1qovpGnQYBRpdBX/EBcVFTErKyvWp08f7g9L5WRL/o/Sb775hldPREQEA8B27tzJlVlYWDBlZWWWkpLCi5X/Ih81ahSvfM6cOQwA8/Pz45WPHj2a6erqVtuHsrIyVlJSwn744QemrKzMnj17xm2ra7LFWPkvYSMjI1ZSUsKysrKYUChkYWFhVSZb48aNY0KhkN2/f59X34gRI5i6ujp7/vw5Y4yxhQsXMoFAwKRSKS9u+PDhvGQrLy+P6erqKpybsrIy1qNHD9a3b1+u7HWTLQDs4MGDXFlJSQkzMDBgANiNGze48qysLKasrMzmzp2rUOeHH37IO9Yff/zBALDVq1dzZY6OjgpJPGOMLVq0iAFgV65c4ZVPnz6dCQQC7nsTHx+v8N1ijLG+ffuy3r17c++//vprpqSkxOsnY4z98ssvDAA7fvw4VwaAGRkZsZcvX3JlR44cYQBYz549eYlVcHCwQlJX289I/ge98s/LjBkzmJqaGu84GhoavEGUmsj/aK9bt05hm/yzrfwyNjZmFy9erLHe0tJSVlJSwoYOHcr7bKv67su9//77rHXr1rykojL592XGjBm88m+++YYBYBkZGTW2KzU1lXXt2pXri0gkYkOHDmXfffcdKy4u5sVWHoyqbMOGDQrfp6lTpzJNTU127949XmxQUBADoJD4nj59mgFgJ06cqLHdhJA3F+VH/8ZRfkT50duQH1VUeTCqtt/XioNRN2/eZCYmJszBwYFlZWVx++zfv1/hO8QYY1evXmUA2H/+8x9eO9TU1Hj5R0FBAdPV1WVTp06tsQ+urq4MAG+guyb9+/dnhoaG7MWLF1xZaWkp69q1K2vbti13zus6GFWb9v/8888Kg8uVmZqask8//bRWfSFNg27TI01KVVUVq1evxrVr1/Df//63yhj54nKVn1b1ySefQENDQ2Eabvfu3dGxY8cq6xo5ciTvva2tLQDA3d1dofzZs2e8qeg3b97EBx98AD09PSgrK0NFRQUTJ05EWVkZ/vrrr1d3tgaTJ0/G48ePceLECYSHh0NVVZWbXlrZ77//jqFDh8LMzIxXLpFIkJ+fzy2GGB0djS5duiisN1F5zZlLly7h2bNnmDRpEkpLS7mXTCaDq6srrl69qjClur4EAgHc3Ny4961atYK1tTWMjY156+7o6urC0NCwyqcJTZgwgfd+wIABsLCwQHR0NK9cR0dH4T7w33//HZ07d0bfvn155RKJBIwx7rvWrVs39O7dG3v27OFikpOTERcXx01nB4DIyEh07doVPXv25J07FxeXKp/I4+TkBA0NDe69/Ps3YsQI3vRkebm8//X5jD744APe++7du6OwsBBPnjxBfchvbTM0NKxyu0gkwtWrV3H16lVcuXIFhw4dQseOHeHm5qawQOf27dvRq1cvqKmpoVWrVlBRUcHZs2eRnJz8ynbk5+fj3LlzGDt2LHcrX02qOg8AqvxuVdS+fXvcunUL586dQ0BAAIYNG4arV69i5syZsLe3R2Fh4SuPDQD79+/HggULsGzZMvj4+HDlkZGRcHJygomJCe8zHTFiBADg3LlzvHrk570+i8ETQt48lB+Vo/yI8qM3PT+qTm2/r3InT56Eg4MDBg8ejNOnT0NXV5fbFhkZidatW2PUqFG889CzZ08YGRkpnO+ePXvC3Nyce6+mpoaOHTu+Mjeqi7y8PFy5cgUff/wxNDU1uXJlZWV4eXnhf//7H+8W3LpoqPYbGhpSXtXC0ALmpMmNGzcOQUFBWLp0KcaMGaOwPSsrC61atVL4h6dAIICRkRGysrJ45dWt8wKA94sbKE/2aiovLCyEpqYm7t+/DwcHB9jY2CAkJASWlpZQU1NDXFwcfH19UVBQUPsOV8HCwgJDhw7F7t27cffuXYwbNw7q6urIz89XiK1uLRsTExNuu/y/7dq1U4gzMjLivX/8+DEA4OOPP662fc+ePeMlCfWlrq4ONTU1XpmqqqrC+ZeXV/UP/srtl5fV5nuQlZVV5WOlK587oHytCl9fX/z555/o1KkT9uzZA6FQiPHjx3Mxjx8/RmpqarULNf7zzz+89/X5/smPA9TtM9LT0+NtFwqFAFDv76p8v8qfn5ySkhL69OnDK3NxcYGZmRnmzp3LJVWbNm3CvHnzMG3aNKxatQr6+vpQVlbGV199VavBqOzsbJSVlaFt27a1avfrnAclJSUMHjwYgwcPBlCeWE2ZMgURERHYvXs3ZsyYUeP+0dHRkEgkmDhxIlatWsXb9vjxYxw9erTW3x35eX/d3zWEkDcH5UeUH1F+9ObnR9Wp7fdV7siRIygoKMD06dO5Nss9fvwYz58/585PZZXPd+VzAJSfh1edA/kAUHp6Ojp16lRjbHZ2NhhjdepjbdW3/ZWpqalRXtXC0GAUaXICgQDr16/H8OHDsXPnToXtenp6KC0txdOnT3kJF2MMmZmZeO+99xTqa2hHjhxBXl4eDh06BAsLC65cKpU22DG8vb3x2WefQSaTYdu2bdXG6enpISMjQ6FcfmVGX1+fi8vMzFSIq1wmj9+yZUu1T/ho06ZN7TrRBKrrk7W1Na+squ9Bbc8dAIwfPx5z585FWFgY1qxZgx9//BGjR4+Gjo4OF6Ovrw+RSFTtoo8V63sdLeEzkrfh2bNntd5HXV2dm2Ekt2/fPgwZMkThO17dwrGV6erqQllZGf/73/9q3Y6GoqGhgcWLFyMiIgK3b9+uMTY+Ph6jR4+Go6NjlU980tfXR/fu3bFmzZoq95cnanLy895Q3ylCSMtH+VE5yo9qh/KjNyc/Aup2zgFg8+bNiIiIwIgRI3D48GE4Ozvz2qCnp1fl044BQEtLq05tq46Liwt27tyJI0eOYNGiRTXG6ujoQElJqVZ9lA/kFRUV8QbaKg+iNbRnz55VOQhLmg/dpkeaxbBhwzB8+HAEBgYqPKVl6NChAMr/EVvRwYMHkZeXx21vTPI/3BV/QTLGGvSxwh9++CE+/PBDeHt71/jY16FDh+L3339XeCLYDz/8AHV1dW5fJycnJCYm8gYCAOCnn37ivR84cCBat26NpKQk9OnTp8pXdVdamkN4eDjv/aVLl3Dv3r1XPukEKD93SUlJuHHjBq/8hx9+gEAggJOTE1emo6OD0aNH44cffkBkZCQyMzN5U9CB8tsa0tLSoKenV+V5a6g/cI31GdXlKpKFhQVEIlGdnjry8uVLpKam8qauCwQChSt68fHxCtPRq7tSKRKJ4OjoiJ9//rlRk5SqkicA3OytyoNFFd2/fx8jRoyAlZUVDh48WOWV4ZEjR+L27dto3759lZ9n5frlT0Tq3LlzfbtECHkDUX5E+VFtUX705uRHQO2/r3Jqamo4dOgQRo4ciQ8++AC//vort23kyJHIyspCWVlZlefAxsamTm2rjoeHB7p164avv/662otyJ0+eRH5+PjQ0NNCvXz8cOnSIdy5lMhn27duHtm3bcrcNy78P8fHxvLqOHj1a77a+asZbaWkpHjx4QHlVC0Mzo0izWb9+PXr37o0nT56gS5cuXPnw4cPh4uKChQsXIjc3FwMHDkR8fDxWrFgBOzu7Kh8x29CGDx8OVVVVjB8/HgsWLEBhYSG2bduG7OzsBjuGmpoafvnll1fGrVixgltvZvny5dDV1UV4eDiOHTuGb775BmKxGAAwZ84c7N69G+7u7li9ejXatGmD8PBw/Pnnn7z6NDU1sWXLFkyaNAnPnj3Dxx9/DENDQzx9+hS3bt3C06dPa7wS2dSuXbuGzz//HJ988gkePHiApUuXwtTU9JW3TAHAl19+iR9++AHu7u4IDAyEhYUFjh07hv/85z+YPn26wloa3t7eiIiIwMyZM9G2bVsMGzaMt33OnDk4ePAgBg8ejC+//BLdu3eHTCbD/fv3cerUKcybNw/9+vV77T431mfUrVs3xMTE4OjRozA2NoaWlla1CYuqqirs7e1x+fLlKrfLZDJum0wmw8OHD/Htt98iOzsbK1eu5OJGjhyJVatWYcWKFXB0dERKSgoCAwPRrl07lJaWcnFaWlqwsLDAr7/+iqFDh0JXVxf6+vqwtLTEpk2bMGjQIPTr1w+LFi2CtbU1Hj9+jN9++w07duxokCuAXbp0wdChQzFixAi0b98ehYWFuHLlCjZu3Ig2bdpgypQp1e47YsQIPH/+HN999x0SExN529q3bw8DAwMEBgbi9OnTGDBgAPz8/GBjY4PCwkLcvXsXx48fx/bt23m3Il6+fBl6enro1q3ba/eNEPJmofyI8qPaoPyoZeZH1ant97UiFRUV7N+/H59//jk+/vhj/PDDDxg/fjzGjRuH8PBwuLm5Yfbs2ejbty9UVFTwv//9D9HR0fDw8MCHH35Y5/NQmbKyMjcry97eHtOnT+fW+7p37x5++eUXHD16lPv5//rrrzF8+HA4OTlh/vz5UFVVxX/+8x/cvn0b+/fv5waz3dzcoKuriylTpiAwMBCtWrVCWFgYHjx4UO+2du3aFQCwc+dOaGlpQU1NDe3ateNu8YuPj0d+fj5voJW0AM24eDp5R1T1JBE5T09PBoD3tBjGyp+SsHDhQmZhYcFUVFSYsbExmz59usJjzis/qUKu8mNRX9UW+VMdnj59ypUdPXqU9ejRg6mpqTFTU1Pm7+/PTpw4ofCkhvo8LaY61T1RLCEhgY0aNYqJxWKmqqrKevTowfbs2aOwf1JSEhs+fDhTU1Njurq6bMqUKezXX3+t8ukS586dY+7u7kxXV5epqKgwU1NT5u7uzjtnr/u0mKr6W/npQHKVP0t5nadOnWJeXl6sdevW3KN379y5U6s6GWPs3r17zNPTk+np6TEVFRVmY2PDNmzYwMrKyhRiy8rKmJmZGQPAli5dWmV9L1++ZMuWLWM2NjZMVVWVicVi1q1bN/bll1+yzMxMLg4A8/X15e2bnp7OALANGzbwyqv7vtbmM6rqu1vx/FX87KRSKRs4cCBTV1dnAJijo2OVfZT7/vvvmbKyMnv06BGvvKqn6RkaGjJHR0d2+PBhXmxRURGbP38+MzU1ZWpqaqxXr17syJEjVf7cnDlzhtnZ2TGhUMgA8J5sk5SUxD755BOmp6fHVFVVmbm5OZNIJNwTXqr72Zaf25qersIYYzt27GBjxoxhVlZWTF1dnamqqrL27duzadOmsQcPHvBiKz9Nr/K5qPiq+HP69OlT5ufnx9q1a8dUVFSYrq4u6927N1u6dCnvqULyx5tXfpw6IeTtQvnRv3GUH1F+9DbkRxVV9TNYm+9rVX2WyWTMz8+PKSkpsdDQUMZY+RMYg4KCuJ9FTU1N1qlTJzZ16lTe96C63wWOjo6v7Kfc8+fP2apVq1ivXr2YpqYmU1FRYebm5uyzzz5jf/zxBy/2woUL7P3332caGhpMJBKx/v37s6NHjyrUGRcXxwYMGMA0NDSYqakpW7FiBdu1a1eVT9OrbfuDg4NZu3btmLKyskIO9tVXXzF9ff1aPxmQNA0BY4w16OgWIYQ0gLCwMEyePBlXr15VWCibNI3CwkKYm5tj3rx5WLhwYXM3551x9uxZODs7IzEx8ZULhhJCCHm3UH7U/Cg/erOUlZXB2toanp6e1a7dSZoHrRlFCCGkSmpqaggICMCmTZsa7HHW5NVWr14Nb29vGogihBBCWiDKj94s+/btw8uXL+Hv79/cTSGV0JpRhBBCqvXFF1/g+fPn+Pvvv2n9oiaQnZ0NR0fHWq35QQghhJDmQfnRm0MmkyE8PBytW7du7qaQSug2PUIIIYQQQgghhBDSZOg2PUIIIYQQQgghhBDSZGgwihBCCCGEEEIIIYQ0GRqMIoQQQgghhBBCCCFN5q1fwFwmk+HRo0fQ0tKCQCBo7uYQQggh5A3BGMOLFy9gYmICJaV35/od5U6EEEIIqY+65E5v/WDUo0ePYGZm1tzNIIQQQsgb6sGDB2jbtm1zN6PJUO5ECCGEkNdRm9zprR+M0tLSAlB+MrS1tZu5NYQQQgh5U+Tm5sLMzIzLJd4VlDsRQgghpD7qkju99YNR8unl2tralFARQgghpM7etVvVKHcihBBCyOuoTe707iyAQAghhBBCCCGEEEKaHQ1GEUIIIYQQQgghhJAmQ4NRhBBCCCGEEEIIIaTJvPVrRhFCyLtCJpOhuLi4uZtByBtDRUUFysrKzd0MQgghb5GysjKUlJQ0dzMIaRQNmTvRYBQhhLwFiouLkZ6eDplM1txNIeSN0rp1axgZGb1zi5QTQghpWIwxZGZm4vnz583dFEIaVUPlTjQYRQghbzjGGDIyMqCsrAwzMzMoKdEd2IS8CmMM+fn5ePLkCQDA2Ni4mVtECCHkTSYfiDI0NIS6ujpd5CBvnYbOnWgwihBC3nClpaXIz8+HiYkJ1NXVm7s5hLwxRCIRAODJkycwNDSkW/YIIYTUS1lZGTcQpaen19zNIaTRNGTuRJfPCSHkDVdWVgYAUFVVbeaWEPLmkQ/g0voehBBC6kv+N4QuCpJ3QUPlTjQYRQghbwmaDk5I3dHPDSGEkIZCf1PIu6Chvuc0GEUIIYQQQgghhBBCmgwNRhFCCHknCQQCHDlypLmbQQghhBBCaiEsLAytW7du8HpXrlyJnj17Nni9pGY0GEUIIeSNJBAIanxJJJLmbmKVMjMzMWvWLFhZWUEoFMLMzAyjRo3C2bNnm7wtNCBHCCGEkLqQSCS8fEtPTw+urq6Ij4+vUz1NOQB08OBB9OvXD2KxGFpaWujSpQvmzZvHbZ8/f36z5GHvOnqaHiGEkDdSRkYG9/8jIiKwfPlypKSkcGXyp320JHfv3sXAgQPRunVrfPPNN+jevTtKSkpw8uRJ+Pr64s8//2zuJhJCCCGE1MjV1RV79uwBUH6RbdmyZRg5ciTu37/fzC1TdObMGYwbNw5r167FBx98AIFAgKSkJN7gk6amJjQ1NZuxle8mmhlFCCHkjWRkZMS9xGIxBAIBr+ynn35C+/btoaqqChsbG/z444811hcYGIg2bdpAKpUCAC5duoTBgwdDJBLBzMwMfn5+yMvL4+ItLS2xdu1aeHt7Q0tLC+bm5ti5c2eNx5gxYwYEAgHi4uLw8ccfo2PHjujSpQvmzp2Ly5cvc3H379+Hh4cHNDU1oa2tjbFjx+Lx48fcdolEgtGjR/PqnjNnDoYMGcK9HzJkCPz8/LBgwQLo6urCyMgIK1eu5LUfAD788EMIBALuPSGEEEJITYRCIZdv9ezZEwsXLsSDBw/w9OlTLmbhwoXo2LEj1NXVYWVlha+++op7+lpYWBgCAgJw69YtboZVWFgYAOD58+f44osv0KZNG6ipqaFr166IjIzkHf/kyZOwtbWFpqYmXF1deRcoK4uMjMSgQYPg7+8PGxsbdOzYEaNHj8aWLVu4mMqztKqacV8xT0pKSoKbmxs0NTXRpk0beHl54Z9//nmNM/puosEoQgghb53Dhw9j9uzZmDdvHm7fvo2pU6di8uTJiI6OVohljGH27Nn4/vvvcfHiRfTs2RMJCQlwcXHBmDFjEB8fj4iICFy8eBEzZ87k7btx40b06dMHN2/exIwZMzB9+vRqZzc9e/YMUVFR8PX1hYaGhsJ2+RoIjDGMHj0az549w7lz53D69GmkpaXh008/rfN52Lt3LzQ0NHDlyhV88803CAwMxOnTpwEAV69eBQDs2bMHGRkZ3HtCCCGEkNp6+fIlwsPDYW1tDT09Pa5cS0sLYWFhSEpKQkhICEJDQ7F582YAwKeffop58+ahS5cuyMjIQEZGBj799FPIZDKMGDECly5dwr59+5CUlIR169ZBWVmZqzc/Px9BQUH48ccfcf78edy/fx/z58+vtn1GRkZITEzE7du3a90neZsyMjKQmpoKa2trDB48mNvm6OiInj174tq1a4iKisLjx48xduzYup66dx7dpkcIIeStExQUBIlEghkzZgAAN/MoKCgITk5OXFxpaSkmTpyIa9eu4Y8//kDbtm0BABs2bICnpyfmzJkDAOjQoQO+/fZbODo6Ytu2bVBTUwMAuLm5ccdYuHAhNm/ejJiYGHTq1EmhTampqWCMVbmtojNnziA+Ph7p6ekwMzMDAPz444/o0qULrl69ivfee6/W56F79+5YsWIF14fvvvsOZ8+exfDhw2FgYACgfBDMyMio1nUSQggh5N0WGRnJ3daWl5cHY2NjREZGQknp37kuy5Yt4/6/paUl5s2bh4iICCxYsAAikQiamppo1aoVLwc5deoU4uLikJycjI4dOwIArKyseMcuKSnB9u3b0b59ewDAzJkzERgYWG1bZ82ahQsXLqBbt26wsLBA//794ezsjAkTJkAoFFa5j7xNjDF89NFHEIvF2LFjBwBg27Zt6NWrF9auXcvF7969G2ZmZvjrr7+4dpNXo5lRhBBC3jrJyckYOHAgr2zgwIFITk7mlX355ZeIjY3FhQsXuIEoALh+/TrCwsK4NQQ0NTXh4uICmUyG9PR0Lq579+7c/5ffJvjkyZMq28QY4+Je1XYzMzNuIAoAOnfujNatWyu0/1Uqtg8AjI2Nq20fIYQQQkhtODk5QSqVQiqV4sqVK3B2dsaIESNw7949LuaXX37BoEGDYGRkBE1NTXz11VevXFNKKpWibdu2NQ7oqKurcwNRwKtzGw0NDRw7dgypqalYtmwZNDU1MW/ePPTt2xf5+fk1tmfJkiWIjY3FkSNHuLVIr1+/jujoaF6OKL/QmJaWVmN9hI8GowghhLyVKg/6MMYUyoYPH46HDx/i5MmTvHKZTIapU6dyiZZUKsWtW7dw584dXgKkoqKicEyZTFZlezp06ACBQPDKAaWq2lm5XElJiRvckpOvw1BRXdpHCCGEEFIbGhoasLa2hrW1Nfr27Yvvv/8eeXl5CA0NBQBcvnwZ48aNw4gRIxAZGYmbN29i6dKlKC4urrHe2jx8pqrcpnJOVJX27dvj888/x65du3Djxg0kJSUhIiKi2vh9+/Zh8+bNOHz4MO+CpUwmw6hRo3g5olQqxZ07d7hb+UjtNOtteufPn8eGDRtw/fp1ZGRk4PDhwwoLsiYnJ2PhwoU4d+4cZDIZunTpgv/+978wNzev07GKi4ur/PIrKSmhVatWvLjqCAQC3pe/LrElJSXV/pA0ViwAqKqq1iu2tLS0xn+w1CVWRUWF+wdUY8WWlZWhrKysQWJbtWrFTTFtCbEymQylpaXVxiorK3P3UbeEWMZYlf8ork9sxZ/PxooFav5ZfhN+RxQXF4MxBplMBplMxpsi/aqBh/rGMsZq/H1Sl1j5wpCvEytvu/y/tra2uHDhAiZOnMjF/vHHH+jUqROvnyNHjoS7uzs+++wzKCsrY9y4cWCMwc7ODomJiQpTw+VtqNi3yuetYlnF9uro6MDZ2Rlbt27FzJkzFdaNysnJgY6ODjp37oz79+/j3r173OyopKQk5OTkwMbGBjKZDPr6+tzaB/LzIJVKoaKiwmuPfFt1bVZRUUFJSUmV7W2Kz60lxMpkMjDGUFxczH1vK//ctySUOzVuLEC5U31iKXd6vVjKnd783xGVczG5lpw71TdWXl45v1BSUkJ+fj5kMhkuXrwICwsLLF68mKtXPmtKvq+KigrKysp456tr16743//+x93uVrkNlfO9yvlNbftmYWEBdXV1vHz5kssDKtZ7+fJlfP7559ixYwf69evHa6OdnR0OHToEc3NztGrVSuGc1fQ7uCXnQ3WJbajcqVkzrby8PPTo0QOTJ0/GRx99pLA9LS0NgwYNwpQpUxAQEACxWIzk5GRurY662LhxY5X7dejQAZ6entz7oKCgan8RW1hYQCKRcO9DQkKqndpnYmICHx8f7v3WrVuRk5NTZayBgQG35ggAhIaG8p5EUJFYLObWMAHKn0Tw6NGjKmPV1dXh7+/PvQ8PD+dNnaxIRUUFS5Ys4d7/97//xZ07d6qMBcCtQQKULxSclJRUbezixYu5X9qRkZG4detWtbHz58/n/oF28uRJXLt2rdrY2bNncwv+nj17FrGxsdXGTp8+HYaGhgCACxcu4Ny5c9XGfv755zA1NQVQ/ovozJkz1cZOmjSJe7LC9evXceLEiWpjx48fz005TUhIwK+//lpt7Mcff4wuXboAKP9HxS+//FJtrIeHB/f0h9TUVOzfv7/a2BEjRqBv374Ayp/WtXfv3mpjhw0bxt3mlJGRgV27dlUb6+joyD3F6+nTp9i2bVu1sfb29nB2dgZQ/o/vkJCQamP79OkDd3d3AP8uVlidHj16cP8gKykpwddff11tbOfOnfHJJ59w72uKfRN+R2hoaGDgwIH4559/IBQK0aZNG25bVlZWte1VUlLi3af/7NmzapNAgUAAY2NjXmxRUVGVsfL+yWVnZ6OwsLDaWCMjI+4P3fPnz1FQUFBtbJs2bbiEPCcnhzu/OTk5YIwhMzMTADBlyhRMmzYNvXv3xtChQ/Hf//4Xhw8fxoEDB7gY+fHkjyeePHkyWrVqBRcXF3h7e2PUqFHw9vaGp6cn1NXVkZqaivPnz2P79u3c77Ti4mJefSUlJXj58iVXpqenx61HkJ+fj5UrV8LDwwN9+vTB/PnzYWtri7KyMpw/fx7h4eH4888/MWzYMHTt2hWffvopAgICUFpaiiVLlsDe3h5t27ZFZmYmBg0ahKCgIPzwww+ws7PDnj17kJCQgK5du3LHLi4uRl5eHgoKCqCurg6g/B9zBQUFXEzbtm0RGRmJDh06QFVVFRYWFtzv4OLiYmRlZVX7WWhra3PrRZSUlNT4FBktLS1oaWkBKP/HcnV/44Dy77NYLObaW9PUe3V1de7vgEwm4z1xsDKRSAQdHR0A4H1XSktLkZOTg+PHj3NPS6z8O6IlodypHOVO/6LcqRzlTuUodyrX1L8jKuZi8n+Qt/TcqSqGhoZc+3Nzc3lPEZYrKCjAixcv8L///Q8qKirIzs7Gpk2b8PLlSwwYMACZmZnQ09PD/fv3sWPHDvTo0QOXL1/G4cOHAZT/HcvNzUXr1q3x999/48yZMzAxMYGGhgZsbGwwaNAgfPTRR9i0aRNMTExw8+ZNCAQCODk5KeR7urq6vHY9f/5cob0bN25EQUEBPDw80LFjRzx//hybNm1CcXExevTogczMTLx8+RIlJSXIzMzEkydP8OGHH2LcuHFwcXHBvXv38Pz5cygrK0NPTw8ff/wxdu7ciTFjxmD69OmwsLDAo0ePcODAAXz33XdVtkGOcie+Zh2MGjFiBEaMGFHt9qVLl8LNzQ3ffPMNV1bVVWpCCCGkIldXV2zatAkbNmyAn58fLCwssGnTJgwYMKDK+I8++ghKSkrw8vLCrl274OTkhIMHD2L9+vUYM2YMGGOwsLDABx988FrtMjc3R1RUFL799lsEBgbiyZMn0NXVRffu3fHtt98CKE9eIyIi4OfnhzFjxkBJSQlDhgzB6tWruXqGDx+Or776CgsWLEBhYSHGjh2Ljz/+uNon+VVn+fLlCAgIwE8//QQjI6M670+aHuVOhBBCmlt0dDQ321ZLSwsdOnTAjh07uDzLxcUFPj4+3K15bm5u+Oqrr7By5UquDjc3Nxw/fhxjx45FTk4ONm3ahE8//RQHDhzA0qVLMX78eOTl5cHS0pKbYVUf/fv3R1hYGD7//HM8efIEOjo66N69O/bv3w9ra2uF+NTUVDx58gR79+7lDT63bdsWV65cgZGREY4cOYK1a9diwoQJKC4uhoWFBVxdXXmz28irCVhtbrBsAgKBgDfVXCaTQSwWY8GCBbh48SJu3ryJdu3aYfHixQrT0SsqKirijTjn5ubCzMwMT58+hba2tkL8uziNtDaxNNWcpprTVPO6xzbX74jCwkL873//g6WlJdTU1N7J2/QolmLrG1tYWIi7d++ibdu23Cwg+c99bm4uxGIxcnJyqswhmhvlTpQ7vU4s5U6UO73LuVN9Y4Gqf0dUzsXkKHei2LcxtqFyp5a5IAKAJ0+e4OXLl1i3bh1Wr16N9evXIyoqCmPGjEF0dDQcHR2r3O/rr79GQECAQrmqqirvF0d1ahNTn9jKC6219Ni63O/ZEmIr/pF+22KVlJRq/V1rCbECgeCNigUa7+e+qX5HyGQyCAQCKCkpKVyRqcsVmrrEVvzjRLEU+ybHKikpcb8z6vIz2xJR7tS8sS0hH6LcqVxLyIcod2r82Jbwcy+PrSkXk2tpf/8olmKbO3dqsfPI5Fd1PDw88OWXX6Jnz55YtGgRRo4cie3bt1e73+LFi5GTk8O9Hjx40FRNJoQQQghpNpQ7EUIIIeRN0WJnRunr66NVq1bo3Lkzr9zW1hYXL16sdj+hUMgtFksIIYQQ8q6g3IkQQgghb4oWOzNKVVUV7733HlJSUnjlf/31FywsLJqpVYQQQgghLRPlToQQQgh5UzTrzKiXL18iNTWVe5+eng6pVApdXV2Ym5vD398fn376KQYPHgwnJydERUXh6NGjiImJab5GE0IIIYQ0E8qdCCGEEPI2aNbBqGvXrsHJyYl7P3fuXADApEmTEBYWhg8//BDbt2/H119/DT8/P9jY2ODgwYMYNGhQczWZEEIIIaTZUO5ECCGEkLdBsw5GDRkypMZHCQKAt7c3vL29m6hFhBBCCCEtF+VOhBBCCHkbtNg1owghhBBCCCGEEELI24cGowghhBBCCCGEEEJIk6HBKEIIIW+tmJgYCAQCPH/+vNb7WFpaIjg4uNHa9Da7e/cuBAIBpFJpczeFEEIIIS0A5WJVk0gkGD16dHM3o1nRYBQhhBAAQJmMITYtC79KHyI2LQtlsprXpXldEokEAoEA06ZNU9g2Y8YMCAQCSCSSRm1DfSQmJuKjjz6CpaUlBAJBvZOlnTt3YsiQIdDW1q42ScvOzoaXlxfEYjHEYjG8vLwU4u7fv49Ro0ZBQ0MD+vr68PPzQ3FxMS8mISEBjo6OEIlEMDU1RWBgYI3rDtGgEiGEENL0KBernYbKxeT7CwQCKCsrw8TEBFOmTEF2dnad6hkyZAjmzJlTrzbURUZGBjw9PWFjYwMlJaUmOWZjosEoQgghiLqdgUHrf8f40MuYfUCK8aGXMWj974i6ndGoxzUzM8OBAwdQUFDAlRUWFmL//v0wNzdv1GPXV35+PqysrLBu3ToYGRm9Vj2urq5YsmRJtTGenp6QSqWIiopCVFQUpFIpvLy8uO1lZWVwd3dHXl4eLl68iAMHDuDgwYOYN28eF5Obm4vhw4fDxMQEV69exZYtWxAUFIRNmzbVu+2EEEIIaViUi9VeQ+ViABAYGIiMjAzcv38f4eHhOH/+PPz8/BqopQ2rqKgIBgYGWLp0KXr06NHczXltNBhFCCHvuKjbGZi+7wYycgp55Zk5hZi+70ajJkG9evWCubk5Dh06xJUdOnQIZmZmsLOz48UWFRXBz88PhoaGUFNTw6BBg3D16lVezPHjx9GxY0eIRCI4OTnh7t27Cse8dOkSBg8eDJFIBDMzM/j5+SEvL6/WbX7vvfewYcMGjBs3DkKhsG4drmDOnDlYtGgR+vfvX+X25ORkREVFYdeuXbC3t4e9vT1CQ0MRGRmJlJQUAMCpU6eQlJSEffv2wc7ODsOGDcPGjRsRGhqK3NxcAEB4eDgKCwsRFhaGrl27YsyYMViyZAk2bdpU7eyodu3aAQDs7OwgEAgwZMgQAIBMJkNgYCDatm0LoVCInj17Iioqqto+ymQy+Pj4oGPHjrh37x4A4OjRo+jduzfU1NRgZWWFgIAAlJaWcvsIBALs2rULH374IdTV1dGhQwf89ttv3Pbs7GxMmDABBgYGEIlE6NChA/bs2VPLs04IIYS0PJSLNU8uBgBaWlowMjKCqakpnJycMHHiRNy4cYPbnpWVhfHjx6Nt27ZQV1dHt27dsH//fm67RCLBuXPnEBISws2ykvc5MTER7u7u0NbWhpaWFhwcHJCWlsY7flBQEIyNjaGnpwdfX1+UlJRU21ZLS0uEhIRg4sSJEIvFr9XvloAGowgh5C3DGEN+cWmtXi8KS7Dit0RUNSQhL1v5WxJeFJbUqr5XPXK+KpMnT+YNJuzevbvKx9IvWLAABw8exN69e3Hjxg1YW1vDxcUFz549AwA8ePAAY8aMgZubG6RSKT7//HMsWrSIV0dCQgJcXFwwZswYxMfHIyIiAhcvXsTMmTPr3O7GFhsbC7FYjH79+nFl/fv3h1gsxqVLl7iYrl27wsTEhItxcXFBUVERrl+/zsU4OjrykjUXFxc8evSoygQRAOLi4gAAZ86cQUZGBpeghoSEYOPGjQgKCkJ8fDxcXFzwwQcf4M6dOwp1FBcXY+zYsbh27RouXrwICwsLnDx5Ep999hn8/PyQlJSEHTt2ICwsDGvWrOHtGxAQgLFjxyI+Ph5ubm6YMGEC9zl/9dVXSEpKwokTJ5CcnIxt27ZBX1+/rqeXEEIIaTSUi72ZudjDhw8RGRnJy70KCwvRu3dvREZG4vbt2/jiiy/g5eWFK1euACjPjezt7eHj44OMjAxkZGTAzMwMDx8+xODBg6Gmpobff/8d169fh7e3N+8CXHR0NNLS0hAdHY29e/ciLCwMYWFhTd3tZtOquRtACCGkYRWUlKHz8pMNUhcDkJlbiG4rT9UqPinQBeqqdfvT4uXlhcWLF3PrFP3xxx84cOAAYmJiuJi8vDxs27YNYWFhGDFiBAAgNDQUp0+fxvfffw9/f39s27YNVlZW2Lx5MwQCAWxsbJCQkID169dz9WzYsAGenp7cPfYdOnTAt99+C0dHR2zbtg1qamp1antjyszMhKGhoUK5oaEhMjMzuZg2bdrwtuvo6EBVVZUXY2lpyYuR75OZmcnNgqrIwMAAAKCnp8eb/h4UFISFCxdi3LhxAID169cjOjoawcHB2Lp1Kxf38uVLuLu7o6CgADExMdzVuzVr1mDRokWYNGkSAMDKygqrVq3CggULsGLFCm5/iUSC8ePHAwDWrl2LLVu2IC4uDq6urrh//z7s7OzQp08fAFDoGyGEENLcKBd7c3KxhQsXYtmyZSgrK0NhYSH69evHW8rA1NQU8+fP597PmjULUVFR+Pnnn9GvXz+IxWKoqqpCXV2dlzNt3boVYrEYBw4cgIqKCgCgY8eOvGPr6Ojgu+++g7KyMjp16gR3d3ecPXsWPj4+jdzrloEGowghhDQrfX19uLu7Y+/evWCMwd3dXWGmS1paGkpKSjBw4ECuTEVFBX379kVycjKA8tva+vfvD4FAwMXY29vz6rl+/TpSU1MRHh7OlTHGIJPJkJ6eDltb28boYr1V7IscY4xXXp8Y+VXTqvatTm5uLh49esT7DABg4MCBuHXrFq9MPp397NmzUFdX58qvX7+Oq1ev8mZCyZO//Px8LrZ79+7cdg0NDWhpaeHJkycAgOnTp+Ojjz7CjRs34OzsjNGjR2PAgAG17gchhBBC+N7lXMzf3x8SiQSMMTx48ABLliyBu7s7zp8/D2VlZZSVlWHdunWIiIjAw4cPUVRUhKKiImhoaNRYr1QqhYODAzcQVZUuXbpAWVmZe29sbIyEhIQG61tLR4NRhBDylhGpKCMp0KVWsXHpzyDZc/WVcWGT30Pfdrq1OnZ9eHt7c9OzK86wkatu8KTioEttpqXLZDJMnTq1yoUpW9oinUZGRnj8+LFC+dOnT7mZTUZGRtw0cbns7GyUlJTwYuSzpOTkAzuVZ1XVRk2fgZybmxv27duHy5cv4/333+fKZTIZAgICMGbMGIV6K14JrZy4CQQCyGQyAMCIESNw7949HDt2DGfOnMHQoUPh6+uLoKCgOveFEEIIaQyUi1WvpeVi+vr6sLa2BlA+Sys4OBj29vaIjo7m1uLcvHkzgoOD0a1bN2hoaGDOnDkKTy6uTCQSvfLYNeU77wJaM4oQQt4yAoEA6qqtavVy6GAAY7EaqpsfIwBgLFaDQweDWtVXl5k2Fbm6uqK4uBjFxcVwcVFM3qytraGqqoqLFy9yZSUlJbh27Rp3Ba1z5864fPkyb7/K73v16oXExERYW1srvFRVVevV9sZib2+PnJwcbv0mALhy5QpycnK4mUD29va4ffs2MjL+Xdj01KlTEAqF6N27Nxdz/vx5XtJ06tQpmJiYVHuLm/xclJWVcWXa2towMTHhfQZA+SKkla9iTp8+HevWrcMHH3yAc+fOceW9evVCSkpKledfSan2KYmBgQEkEgn27duH4OBg7Ny5s9b7EkIIIY2NcrF/vWm5mHymkvzpghcuXICHhwc+++wz9OjRA1ZWVgprZaqqqvJyJqB8lveFCxdqXJD8XUeDUYQQ8g5TVhJgxajOAKCQBMnfrxjVGcpK9Utsat0OZWUkJycjOTmZN11ZTkNDA9OnT4e/vz+ioqKQlJQEHx8f5OfnY8qUKQCAadOmIS0tDXPnzkVKSgp++uknhUUgFy5ciNjYWPj6+kIqleLOnTv47bffMGvWrFq3tbi4GFKpFFKpFMXFxXj48CGkUilSU1Pr1OfMzEzefgkJCZBKpdwioLa2tnB1dYWPjw8uX76My5cvw8fHByNHjoSNjQ0AwNnZGZ07d4aXlxdu3ryJs2fPYv78+fDx8YG2tjYAwNPTE0KhEBKJBLdv38bhw4exdu1azJ07t9qE1dDQECKRCFFRUXj8+DFycnIAlE9lX79+PSIiIpCSkoJFixZBKpVi9uzZCnXMmjULq1evxsiRI7nEdfny5fjhhx+wcuVKJCYmIjk5GREREVi2bFmtz9vy5cvx66+/IjU1FYmJiYiMjGxxt1cSQgghtUW5WPPlYgDw4sULZGZmIiMjA3FxcfD394e+vj534c/a2hqnT5/GpUuXkJycjKlTpyrMOLe0tMSVK1dw9+5d/PPPP5DJZJg5cyZyc3Mxbtw4XLt2DXfu3MGPP/7IPRG5vuT9fvnyJZ4+fQqpVIqkpKTXqrPZsLdcTk4OA8BycnKauymEENIoCgoKWFJSEisoKKh3HScSHrH+a88wi4WR3Kv/2jPsRMKjBmwp36RJk5iHh0e12z08PNikSZO49wUFBWzWrFlMX1+fCYVCNnDgQBYXF8fb5+jRo8za2poJhULm4ODAdu/ezQCw7OxsLiYuLo4NHz6caWpqMg0NDda9e3e2Zs0abruFhQXbvHlzte1KT09nKF9PlPdydHTkYvbs2cNe9Sd2xYoVVdazZ88eLiYrK4tNmDCBaWlpMS0tLTZhwgReXxhj7N69e8zd3Z2JRCKmq6vLZs6cyQoLC3kx8fHxzMHBgQmFQmZkZMRWrlzJZDJZje0LDQ1lZmZmTElJietbWVkZCwgIYKampkxFRYX16NGDnThxQuHc3Lx5kyvbuHEj09LSYn/88QdjjLGoqCg2YMAAJhKJmLa2Nuvbty/buXMnFw+AHT58mNcWsVjMnZdVq1YxW1tbrr8eHh7s77//rrEvNanp5+ddzSHe1X4TQkh9US72rzcpF7OwsODtb2BgwNzc3Hh5TFZWFvPw8GCamprM0NCQLVu2jE2cOJF33lJSUlj//v2ZSCRiAFh6ejpjjLFbt24xZ2dnpq6uzrS0tJiDgwNLS0tjjFV97mfPns3rQ1Wq6reFhUWN+zS0hsqdBIzV49mPb5Dc3FyIxWLk5ORwV4kJIeRtUlhYiPT0dLRr1+61nkBSJmOIS3+GJy8KYailhr7tdBv9KtzbauXKlYiJieE9hYa0TDX9/LyrOcS72m9CCKkvysVaHsrFGk9D5U60gDkhhBAA5dPE7dvrNXcz3gonT55ESEhIczeDEEIIIW8QysUaDuViLR8NRhFCCCENLDY2trmbQAghhBDyzqJcrOWjBcwJIYQQQgghhBBCSJOhwShCCCGEEEIIIYQQ0mRoMIoQQgghhBBCCCGENBkajCKEEEIIIYQQQgghTYYGowghhBBCCCGEEEJIk6HBKEIIIYQQQgghhBDSZGgwihBCCCGEEEIIIYQ0GRqMIoQQ8taKiYmBQCDA8+fPa72PpaUlgoODG61Nb7O7d+9CIBBAKpU2d1MIIYQQ0gJQLlY1iUSC0aNHN3czmhUNRhFCCCknKwPSLwAJv5T/V1bWqIeTSCQQCASYNm2awrYZM2ZAIBBAIpE0ahvqIzQ0FA4ODtDR0YGOjg6GDRuGuLi4Otezc+dODBkyBNra2tUmadnZ2fDy8oJYLIZYLIaXl5dC3P379zFq1ChoaGhAX18ffn5+KC4u5sUkJCTA0dERIpEIpqamCAwMBGOs2rbRoBIhhBDSDCgXq5WGysUsLS0hEAggEAigrKwMExMTTJkyBdnZ2XWqZ8iQIZgzZ06dj19XGRkZ8PT0hI2NDZSUlJrkmI2JBqMIIYQASb8BwV2BvSOBg1PK/xvctby8EZmZmeHAgQMoKCjgygoLC7F//36Ym5s36rHrKyYmBuPHj0d0dDRiY2Nhbm4OZ2dnPHz4sE715Ofnw9XVFUuWLKk2xtPTE1KpFFFRUYiKioJUKoWXlxe3vaysDO7u7sjLy8PFixdx4MABHDx4EPPmzeNicnNzMXz4cJiYmODq1avYsmULgoKCsGnTprp3nhBCCCGNg3KxWmuoXAwAAgMDkZGRgfv37yM8PBznz5+Hn59fI7T69RUVFcHAwABLly5Fjx49mrs5r40Gowgh5F2X9Bvw34lA7iN+eW5GeXkjJkG9evWCubk5Dh06xJUdOnQIZmZmsLOz48UWFRXBz88PhoaGUFNTw6BBg3D16lVezPHjx9GxY0eIRCI4OTnh7t27Cse8dOkSBg8eDJFIBDMzM/j5+SEvL6/WbQ4PD8eMGTPQs2dPdOrUCaGhoZDJZDh79myd+j5nzhwsWrQI/fv3r3J7cnIyoqKisGvXLtjb28Pe3h6hoaGIjIxESkoKAODUqVNISkrCvn37YGdnh2HDhmHjxo0IDQ1Fbm4u197CwkKEhYWha9euGDNmDJYsWYJNmzZVOzuqXbt2AAA7OzsIBAIMGTIEACCTyRAYGIi2bdtCKBSiZ8+eiIqKqraPMpkMPj4+6NixI+7duwcAOHr0KHr37g01NTVYWVkhICAApaWl3D4CgQC7du3Chx9+CHV1dXTo0AG//fbvdzA7OxsTJkyAgYEBRCIROnTogD179tTyrBNCCCEtEOVizZKLAYCWlhaMjIxgamoKJycnTJw4ETdu3OC2Z2VlYfz48Wjbti3U1dXRrVs37N+/n9sukUhw7tw5hISEcLOs5H1OTEyEu7s7tLW1oaWlBQcHB6SlpfGOHxQUBGNjY+jp6cHX1xclJSXVttXS0hIhISGYOHEixGJxnfva0tBgFCGEvK2K86p/lRSWx8jKgKiFAKoalPj/sqiF/Gni1dVZT5MnT+YNJuzevRve3t4KcQsWLMDBgwexd+9e3LhxA9bW1nBxccGzZ88AAA8ePMCYMWPg5uYGqVSKzz//HIsWLeLVkZCQABcXF4wZMwbx8fGIiIjAxYsXMXPmzHq3Pz8/HyUlJdDV1a13HVWJjY2FWCxGv379uLL+/ftDLBbj0qVLXEzXrl1hYmLCxbi4uKCoqAjXr1/nYhwdHSEUCnkxjx49qjJBBMBNdT9z5gwyMjK4BDUkJAQbN25EUFAQ4uPj4eLigg8++AB37txRqKO4uBhjx47FtWvXcPHiRVhYWODkyZP47LPP4Ofnh6SkJOzYsQNhYWFYs2YNb9+AgACMHTsW8fHxcHNzw4QJE7jP+auvvkJSUhJOnDiB5ORkbNu2Dfr6+nU9vYQQQkjjo1zsjcrFHj58iMjISF7uVVhYiN69eyMyMhK3b9/GF198AS8vL1y5cgVAeW5kb28PHx8fZGRkICMjA2ZmZnj48CEGDx4MNTU1/P7777h+/Tq8vb15F+Cio6ORlpaG6Oho7N27F2FhYQgLC3utPrxJWjV3AwghhDSStSbVb+vgDEz4Gbh3SfEqHA8r337vEtDOobwouBuQn6UYujKnXs308vLC4sWLuXWK/vjjDxw4cAAxMTFcTF5eHrZt24awsDCMGDECQPl6AadPn8b3338Pf39/bNu2DVZWVti8eTMEAgFsbGyQkJCA9evXc/Vs2LABnp6e3D32HTp0wLfffgtHR0ds27YNampqdW7/okWLYGpqimHDhtWr/9XJzMyEoaGhQrmhoSEyMzO5mDZt2vC26+joQFVVlRdjaWnJi5Hvk5mZyc2CqsjAwAAAoKenByMjI648KCgICxcuxLhx4wAA69evR3R0NIKDg7F161Yu7uXLl3B3d0dBQQFiYmK4q3dr1qzBokWLMGnSJACAlZUVVq1ahQULFmDFihXc/hKJBOPHjwcArF27Flu2bEFcXBxcXV1x//592NnZoU+fPgCg0DdCCCGkxaBcrMXnYgsXLsSyZctQVlaGwsJC9OvXj7eUgampKebPn8+9nzVrFqKiovDzzz+jX79+EIvFUFVVhbq6Oi9n2rp1K8RiMQ4cOAAVFRUAQMeOHXnH1tHRwXfffQdlZWV06tQJ7u7uOHv2LHx8fOrcjzcRDUYRQsi77OXjho2rB319fbi7u2Pv3r1gjMHd3V1hpktaWhpKSkowcOBArkxFRQV9+/ZFcnIygPLb2vr37w+BQMDF2Nvb8+q5fv06UlNTER4ezpUxxiCTyZCeng5bW9s6tf2bb77B/v37ERMTU6/k6VUq9kWOMcYrr0+M/Pa8qvatTm5uLh49esT7DABg4MCBuHXrFq9MPp397NmzUFdX58qvX7+Oq1ev8mZCyZO//Px8LrZ79+7cdg0NDWhpaeHJkycAgOnTp+Ojjz7CjRs34OzsjNGjR2PAgAG17gchhBDSolAu1qy5mL+/PyQSCRhjePDgAZYsWQJ3d3ecP38eysrKKCsrw7p16xAREYGHDx+iqKgIRUVF0NDQqLFeqVQKBwcHbiCqKl26dIGysjL33tjYGAkJCXXuw5uKBqMIIeRttaSGq2yC///Dp9mm+piKKsbNafg/kt7e3tz07IozbOSqGzypOOhS09Ph5GQyGaZOnVrlwpR1XaQzKCgIa9euxZkzZ3iDJw3FyMgIjx8rJp5Pnz7lZjYZGRlx08TlsrOzUVJSwouRz5KSkw/sVJ5VVRs1fQZybm5u2LdvHy5fvoz333+fK5fJZAgICMCYMWMU6q2YQFZO3AQCAWQyGQBgxIgRuHfvHo4dO4YzZ85g6NCh8PX1RVBQUJ37QgghhDQqysUUtLRcTF9fH9bW1gDKZ2kFBwfD3t4e0dHR3FqcmzdvRnBwMLp16wYNDQ3MmTNH4cnFlYlEolceu6Z8511Aa0YRQsjbSlWj+pfK///D32IAoG0CoLoZMgJA27Q87lX1vgZXV1cUFxejuLgYLi4uCtutra2hqqqKixcvcmUlJSW4du0adwWtc+fOuHz5Mm+/yu979eqFxMREWFtbK7xUVVVr3d4NGzZg1apViIqK4m4Xa2j29vbIycnhPar4ypUryMnJ4WYC2dvb4/bt28jIyOBiTp06BaFQiN69e3Mx58+f5yVNp06dgomJSbW3uMnPRVnZv+tTaGtrw8TEhPcZAOWLkFa+ijl9+nSsW7cOH3zwAc6dO8eV9+rVCykpKVWefyWl2qckBgYGkEgk2LdvH4KDg7Fz585a70sIIYQ0GcrF3rhcTD5TSf50wQsXLsDDwwOfffYZevToASsrK4W1MlVVVXk5E1A+y/vChQs1Lkj+rqPBKEIIeZcpKQOu8vv4KydB///edV15XCNSVlZGcnIykpOTedOV5TQ0NDB9+nT4+/sjKioKSUlJ8PHxQX5+PqZMmQIAmDZtGtLS0jB37lykpKTgp59+UlgEcuHChYiNjYWvry+kUinu3LmD3377DbNmzap1W7/55hssW7YMu3fvhqWlJTIzM5GZmYmXL1/Wqc+ZmZmQSqVITU0FUL6gp1Qq5RYBtbW1haurK3x8fHD58mVcvnwZPj4+GDlyJGxsbAAAzs7O6Ny5M7y8vHDz5k2cPXsW8+fPh4+PD7S1tQEAnp6eEAqFkEgkuH37Ng4fPoy1a9di7ty51d6mZ2hoCJFIhKioKDx+/Bg5OeVrUPj7+2P9+vWIiIhASkoKFi1aBKlUitmzZyvUMWvWLKxevRojR47kEtfly5fjhx9+wMqVK5GYmIjk5GRERERg2bJltT5vy5cvx6+//orU1FQkJiYiMjKyzlP6CSGEkBaDcrFmy8UA4MWLF8jMzERGRgbi4uLg7+8PfX197sKftbU1Tp8+jUuXLiE5ORlTp05VmHFuaWmJK1eu4O7du/jnn38gk8kwc+ZM5ObmYty4cbh27Rru3LmDH3/8kXsicn1JpVJIpVK8fPkST58+hVQqRVJS0mvV2WzYWy4nJ4cBYDk5Oc3dFEIIaRQFBQUsKSmJFRQU1L+SxF8Z29iJsRXa/7422paXN5JJkyYxDw+Pard7eHiwSZMmce8LCgrYrFmzmL6+PhMKhWzgwIEsLi6Ot8/Ro0eZtbU1EwqFzMHBge3evZsBYNnZ2VxMXFwcGz58ONPU1GQaGhqse/fubM2aNdx2CwsLtnnz5mrbZWFhwVD+eBvea8WKFVzMnj172Kv+xK5YsaLKevbs2cPFZGVlsQkTJjAtLS2mpaXFJkyYwOsLY4zdu3ePubu7M5FIxHR1ddnMmTNZYWEhLyY+Pp45ODgwoVDIjIyM2MqVK5lMJquxfaGhoczMzIwpKSkxR0dHxhhjZWVlLCAggJmamjIVFRXWo0cPduLECW6f9PR0BoDdvHmTK9u4cSPT0tJif/zxB2OMsaioKDZgwAAmEomYtrY269u3L9u5cycXD4AdPnyY1xaxWMydl1WrVjFbW1uuvx4eHuzvv/+usS81qenn513NId7VfhNCSH1RLvavNykXq1yPgYEBc3Nz4+UxWVlZzMPDg2lqajJDQ0O2bNkyNnHiRN55S0lJYf3792cikYgBYOnp6Ywxxm7dusWcnZ2Zuro609LSYg4ODiwtLY0xVvW5nz17NpdzVaeqfltYWNS4T0NrqNxJwFgtbux8g+Xm5kIsFiMnJ4e7SkwIIW+TwsJCpKeno127dq+3iLasrPxJLS8fl69LYDGg0a/Cva1WrlyJmJgY3lNoSMtU08/Pu5pDvKv9JoSQ+qJcrOWhXKzxNFTuRAuYE0IIKaek/O8jg8lrOXnyJEJCQpq7GYQQQgh5k1Au1mAoF2v5aDCKEEIIaWCxsbHN3QRCCCGEkHcW5WItHy1gTgghhBBCCCGEEEKaDA1GEUIIIYQQQgghhJAmQ4NRhBBCCCGEEEIIIaTJ0GAUIYQQQgghhBBCCGkyNBhFCCGEEEIIIYQQQpoMDUYRQgghhBBCCCGEkCZDg1GEEEIIIYQQQgghpMnQYBQhhJC3VkxMDAQCAZ4/f17rfSwtLREcHNxobXqb3b17FwKBAFKptLmbQgghhJAWgHKxqkkkEowePbq5m9GsaDCKEEIIAKBMVoarmVdx/O/juJp5FWWyskY9nkQigUAgwLRp0xS2zZgxAwKBABKJpFHbUB+JiYn46KOPYGlpCYFAUO9kaciQIRAIBLzXuHHjeDHZ2dnw8vKCWCyGWCyGl5eXQjJ3//59jBo1ChoaGtDX14efnx+Ki4t5MQkJCXB0dIRIJIKpqSkCAwPBGKu2bTSoRAghhDQ9ysVqp6FyMfn+AoEAysrKMDExwZQpU5CdnV2neoYMGYI5c+bUqw11kZGRAU9PT9jY2EBJSanaYz5//hy+vr4wNjaGmpoabG1tcfz48UZvX121au4GEEIIaX5n7p3Burh1eJz/mCtro94Gi/ouwjCLYY12XDMzMxw4cACbN2+GSCQCABQWFmL//v0wNzdvtOO+jvz8fFhZWeGTTz7Bl19++Vp1+fj4IDAwkHsvPwdynp6e+N///oeoqCgAwBdffAEvLy8cPXoUAFBWVgZ3d3cYGBjg4sWLyMrKwqRJk8AYw5YtWwAAubm5GD58OJycnHD16lX89ddfkEgk0NDQwLx5816r/YQQQghpGJSL1V5D5mKBgYHw8fFBWVkZ/vrrL3zxxRfw8/PDjz/+2ECtbThFRUUwMDDA0qVLsXnz5ipjiouLMXz4cBgaGuKXX35B27Zt8eDBA2hpaTVxa1+NZkYRQsg77sy9M5gbM5eX/ADAk/wnmBszF2funWm0Y/fq1Qvm5uY4dOgQV3bo0CGYmZnBzs6OF1tUVAQ/Pz8YGhpCTU0NgwYNwtWrV3kxx48fR8eOHSESieDk5IS7d+8qHPPSpUsYPHgwRCIRzMzM4Ofnh7y8vFq3+b333sOGDRswbtw4CIXCunW4EnV1dRgZGXEvsVjMbUtOTkZUVBR27doFe3t72NvbIzQ0FJGRkUhJSQEAnDp1CklJSdi3bx/s7OwwbNgwbNy4EaGhocjNzQUAhIeHo7CwEGFhYejatSvGjBmDJUuWYNOmTdXOjmrXrh0AwM7ODgKBAEOGDAEAyGQyBAYGom3bthAKhejZsyc3UFYVmUwGHx8fdOzYEffu3QMAHD16FL1794aamhqsrKwQEBCA0tJSbh+BQIBdu3bhww8/hLq6Ojp06IDffvuN256dnY0JEybAwMAAIpEIHTp0wJ49e+px9gkhhJCWgXKx5svFtLS0YGRkBFNTUzg5OWHixIm4ceMGtz0rKwvjx49H27Ztoa6ujm7dumH//v3cdolEgnPnziEkJISbZSXvc2JiItzd3aGtrQ0tLS04ODggLS2Nd/ygoCAYGxtDT08Pvr6+KCkpqbatlpaWCAkJwcSJE3k5Y0W7d+/Gs2fPcOTIEQwcOBAWFhYYNGgQevTo8RpnqXHQYBQhhLxlGGPIL8mv1etF0Qt8Hfc1GBQHJdj//29d3Dq8KHpRq/pquvWrOpMnT+YNJuzevRve3t4KcQsWLMDBgwexd+9e3LhxA9bW1nBxccGzZ88AAA8ePMCYMWPg5uYGqVSKzz//HIsWLeLVkZCQABcXF4wZMwbx8fGIiIjAxYsXMXPmzDq3uyGEh4dDX18fXbp0wfz58/HixQtuW2xsLMRiMfr168eV9e/fH2KxGJcuXeJiunbtChMTEy7GxcUFRUVFuH79Ohfj6OjIS9ZcXFzw6NGjKhNEAIiLiwMAnDlzBhkZGVyCGhISgo0bNyIoKAjx8fFwcXHBBx98gDt37ijUUVxcjLFjx+LatWu4ePEiLCwscPLkSXz22Wfw8/NDUlISduzYgbCwMKxZs4a3b0BAAMaOHYv4+Hi4ublhwoQJ3Of81VdfISkpCSdOnEBycjK2bdsGfX39Wp9zQgghpLFRLvbm5GIVPXz4EJGRkbzcq7CwEL1790ZkZCRu377NzVK/cuUKgPLcyN7eHj4+PsjIyEBGRgbMzMzw8OFDDB48GGpqavj9999x/fp1eHt78y7ARUdHIy0tDdHR0di7dy/CwsIQFhb2Wn347bffYG9vD19fX7Rp0wZdu3bF2rVrUVbWuLd81gfdpkcIIW+ZgtIC9Pup36sDa+lx/mMMODCgVrFXPK9AXUW9TvV7eXlh8eLF3DpFf/zxBw4cOICYmBguJi8vD9u2bUNYWBhGjBgBAAgNDcXp06fx/fffw9/fH9u2bYOVlRU2b94MgUAAGxsbJCQkYP369Vw9GzZsgKenJ3ePfYcOHfDtt9/C0dER27Ztg5qaWp3a/jomTJiAdu3awcjICLdv38bixYtx69YtnD59GgCQmZkJQ0NDhf0MDQ2RmZnJxbRp04a3XUdHB6qqqrwYS0tLXox8n8zMTG4WVEUGBgYAAD09PRgZGXHlQUFBWLhwIbe21fr16xEdHY3g4GBs3bqVi3v58iXc3d1RUFCAmJgY7urdmjVrsGjRIkyaNAkAYGVlhVWrVmHBggVYsWIFt79EIsH48eMBAGvXrsWWLVsQFxcHV1dX3L9/H3Z2dujTpw8AKPSNEEIIaW6Ui70ZuRgALFy4EMuWLUNZWRkKCwvRr18/bNq0idtuamqK+fPnc+9nzZqFqKgo/Pzzz+jXrx/EYjFUVVW52e5yW7duhVgsxoEDB6CiogIA6NixI+/YOjo6+O6776CsrIxOnTrB3d0dZ8+ehY+PT7378/fff+P333/HhAkTcPz4cdy5cwe+vr4oLS3F8uXL611vY6DBKEIIIc1KX18f7u7u2Lt3LxhjcHd3V5jpkpaWhpKSEgwcOJArU1FRQd++fZGcnAyg/La2/v37QyAQcDH29va8eq5fv47U1FSEh4dzZYwxyGQypKenw9bWtjG6WKWKiUbXrl3RoUMH9OnTBzdu3ECvXr0AgNeXiu2tWF6fGPlV06r2rU5ubi4ePXrE+wwAYODAgbh16xavTD6d/ezZs1BX/zchvn79Oq5evcqbCSVP/vLz87nY7t27c9s1NDSgpaWFJ0+eAACmT5+Ojz76CDdu3ICzszNGjx6NAQNql6C/Dc6fP48NGzbg+vXryMjIwOHDh6t9Gs/UqVOxc+dObN68uUkWViWEEPJmeldzMQDw9/eHRCIBYwwPHjzAkiVL4O7ujvPnz0NZWRllZWVYt24dIiIi8PDhQxQVFaGoqAgaGho11iuVSuHg4MANRFWlS5cuUFZW5t4bGxsjISHhtfojk8lgaGiInTt3QllZGb1798ajR4+wYcMGGoyqiBIqQghpeKJWIlzxvFKr2OuPr2PG2RmvjPvP0P+gd5vetTp2fXh7e3PTsyvOsJGrbvCk4qBLbaaly2QyTJ06FX5+fgrbmnuRzl69ekFFRQV37txBr169YGRkhMePHyvEPX36lJvZZGRkxE0Tl8vOzkZJSQkvRj5LSk4+sFN5VlVt1PQZyLm5uWHfvn24fPky3n//fa5cJpMhICAAY8aMUai34pXQyombQCCATCYDAIwYMQL37t3DsWPHcObMGQwdOhS+vr4ICgqqc1/eRHl5eejRowcmT56Mjz76qNq4I0eO4MqVK7xbOAkhhDQNysWq19JyMX19fVhbWwMon6UVHBwMe3t7REdHc2txbt68GcHBwejWrRs0NDQwZ84chScXV1b5oTRVqSnfqS9jY2OoqKjwBrlsbW2RmZmJ4uJiqKqqvlb9DalZ14ySJ1TfffddjXGUUBFCSO0JBAKoq6jX6jXAZADaqLeBAFXPkBFAACN1IwwwGVCr+uoy06YiV1dXFBcXo7i4GC4uLgrbra2toaqqiosXL3JlJSUluHbtGncFrXPnzrh8+TJvv8rve/XqhcTERFhbWyu8mvuPc2JiIkpKSmBsbAyg/EpiTk4Ot34TAFy5cgU5OTncTCB7e3vcvn0bGRkZXMypU6cgFArRu3dvLub8+fO8pOnUqVMwMTGp9hY3+bmouL6AtrY2TExMeJ8BUL4IaeWrmNOnT8e6devwwQcf4Ny5c1x5r169kJKSUuX5V1KqfUpiYGAAiUSCffv2ITg4GDt37qz1vm+6ESNGYPXq1VUO6Mk9fPgQM2fORHh4eI1XZAkhhDQOysX+9SblYgC4QZyCggIAwIULF+Dh4YHPPvsMPXr0gJWVlcJamaqqqgprMnXv3h0XLlyocUHyxjBw4ECkpqbyBrX++usvGBsbt4jzW1GzDkZRQkUIIc1LWUkZi/qWLyxZOQmSv1/YdyGUlZQV9m3QdigrIzk5GcnJybwrOXIaGhqYPn06/P39ERUVhaSkJPj4+CA/Px9TpkwBAEybNg1paWmYO3cuUlJS8NNPPyksArlw4ULExsbC19cXUqkUd+7cwW+//YZZs2bVuq3FxcWQSqWQSqUoLi7Gw4cPIZVKkZqaWus60tLSEBgYiGvXruHu3bs4fvw4PvnkE9jZ2XHT321tbeHq6gofHx9cvnwZly9fho+PD0aOHAkbGxsAgLOzMzp37gwvLy/cvHkTZ8+exfz58+Hj4wNtbW0AgKenJ4RCISQSCW7fvo3Dhw9j7dq1mDt3brUJq6GhIUQiEaKiovD48WPk5OQAKJ/Kvn79ekRERCAlJQWLFi2CVCrF7NmzFeqYNWsWVq9ejZEjR3KJ6/Lly/HDDz9g5cqVSExMRHJyMiIiIrBs2bJan7vly5fj119/RWpqKhITExEZGdnkU/pbMplMBi8vL/j7+6NLly7N3RxCCCGvQLlY8+Rici9evEBmZiYyMjIQFxcHf39/6Ovrcxf+rK2tcfr0aVy6dAnJycmYOnWqwoxzS0tLXLlyBXfv3sU///wDmUyGmTNnIjc3F+PGjcO1a9dw584d/Pjjj9wTketL3u+XL1/i6dOnkEqlSEpK4rZPnz4dWVlZmD17Nv766y8cO3YMa9euha+v72sdt1GwFgIAO3z4MK+srKyMOTk5seDgYMYYYxYWFmzz5s11qjcnJ4cBYDk5OQ3UUkIIaVkKCgpYUlISKygoqHcdp++eZkP/O5R1DevKvYb9dxg7ffd0A7aUb9KkSczDw6Pa7R4eHmzSpEnc+4KCAjZr1iymr6/PhEIhGzhwIIuLi+Ptc/ToUWZtbc2EQiFzcHBgu3fvZgBYdnY2FxMXF8eGDx/ONDU1mYaGBuvevTtbs2YNt/1Vf2vS09MZAIWXo6MjF7Nnzx5W05/Y+/fvs8GDBzNdXV2mqqrK2rdvz/z8/FhWVhYvLisri02YMIFpaWkxLS0tNmHCBF5fGGPs3r17zN3dnYlEIqarq8tmzpzJCgsLeTHx8fHMwcGBCYVCZmRkxFauXMlkMlm17WOMsdDQUGZmZsaUlJS4vpWVlbGAgABmamrKVFRUWI8ePdiJEycUzs3Nmze5so0bNzItLS32xx9/MMYYi4qKYgMGDGAikYhpa2uzvn37sp07d3LxVeUDYrGY7dmzhzHG2KpVq5itrS3XXw8PD/b333/X2Jea1PTz09JziKrO1dq1a9nw4cO5z7c2uVNhYSHLycnhXg8ePGjR/SaEkJaGcrF/vSm5mPw4Ffc3MDBgbm5uvDwmKyuLeXh4ME1NTWZoaMiWLVvGJk6cyDtvKSkprH///kwkEjEALD09nTHG2K1bt5izszNTV1dnWlpazMHBgaWlpTHGqj73s2fP5vWhKlX128LCghdz6dIl1q9fPyYUCpmVlRVbs2YNKy0trbHeumio3EnAWD2e/dgIBAKBwppRX3/9NaKjo3Hy5EkIBAJYWlpizpw5Na4ZJV9QTC43NxdmZmbIycnhrhITQsjbpLCwEOnp6WjXrt1rPYGkTFaGG09u4Gn+UxioG6CXYa9Gvwr3tlq5ciViYmJ4T6EhLVNNPz+5ubkQi8UtNoeonDtdv34d7u7uuHHjBre0QW1yp5UrVyIgIEChvKX2mxBCWhrKxVoeysUaT0PlTi32aXrXr19HSEgIbty4Uaf7Xr/++usqEypCCCE1U1ZSxntG7zV3M94KJ0+eREhISHM3g7xjLly4gCdPnvAWgC0rK8O8efMQHByMu3fvVrnf4sWLMXfuXO69/EIeIYSQpkW5WMOhXKzla7GDUZRQEUIIeVPFxsY2dxPIO8jLywvDhg3jlbm4uMDLywuTJ0+udj+hUAihUNjYzSOEEEKaDOViLV+LHYyihIoQQgghhO/ly5e8BVrT09MhlUqhq6sLc3Nz6Onp8eJVVFRgZGTELXpPCCGEENISNOtgFCVUhBBCCCG1d+3aNTg5OXHv5bPBJ02apPDEIkIIIYSQlqpZB6MooSKEEEIIqb0hQ4agLs+eqW5ZA0IIIYSQ5tSsg1GUUBFCCCGEEEIIIYS8W5SauwGEEEIIIYQQQggh5N1Bg1GEEEIIIYQQQgghpMnQYBQhhBBCCCGEEEIIaTI0GEUIIeStFRMTA4FAgOfPn9d6H0tLSwQHBzdam95md+/ehUAggFQqbe6mEEIIIaQFoFysahKJBKNHj27uZjQrGowihBACAGBlZci7EoecyGPIuxIHVlbWqMeTSCQQCASYNm2awrYZM2ZAIBBAIpE0ahvqIzQ0FA4ODtDR0YGOjg6GDRuGuLi4OtczZMgQCAQC3mvcuHG8mOzsbHh5eUEsFkMsFsPLy0shmbt//z5GjRoFDQ0N6Ovrw8/PD8XFxbyYhIQEODo6QiQSwdTUFIGBgTU+QIQGlQghhJCmR7lY7TRULmZpacnlYMrKyjAxMcGUKVOQnZ1dp3qGDBmCOXPm1Pn4dZWRkQFPT0/Y2NhASUmp2mM+f/4cvr6+MDY2hpqaGmxtbXH8+PFGb19d0WAUIYQQ5J46hdShw3B/0iQ8mj8f9ydNQurQYcg9dapRj2tmZoYDBw6goKCAKyssLMT+/fthbm7eqMeur5iYGIwfPx7R0dGIjY2Fubk5nJ2d8fDhwzrX5ePjg4yMDO61Y8cO3nZPT09IpVJERUUhKioKUqkUXl5e3PaysjK4u7sjLy8PFy9exIEDB3Dw4EHMmzePi8nNzcXw4cNhYmKCq1evYsuWLQgKCsKmTZvqfxIIIYQQ0qAoF6u9hszFAgMDkZGRgfv37yM8PBznz5+Hn59fI7T69RUVFcHAwABLly5Fjx49qowpLi7G8OHDcffuXfzyyy9ISUlBaGgoTE1Nm7i1r0aDUYQQ8o7LPXUKD2fPQWlmJq+89PFjPJw9p1GToF69esHc3ByHDh3iyg4dOgQzMzPY2dnxYouKiuDn5wdDQ0Ooqalh0KBBuHr1Ki/m+PHj6NixI0QiEZycnHD37l2FY166dAmDBw+GSCSCmZkZ/Pz8kJeXV+s2h4eHY8aMGejZsyc6deqE0NBQyGQynD17tm6dB6Curg4jIyPuJRaLuW3JycmIiorCrl27YG9vD3t7e4SGhiIyMhIpKSkAgFOnTiEpKQn79u2DnZ0dhg0bho0bNyI0NBS5ublcewsLCxEWFoauXbtizJgxWLJkCTZt2lTt7Kh27doBAOzs7CAQCDBkyBAAgEwmQ2BgINq2bQuhUIiePXsiKiqq2v7JZDL4+PigY8eOuHfvHgDg6NGj6N27N9TU1GBlZYWAgACUlpZy+wgEAuzatQsffvgh1NXV0aFDB/z222/c9uzsbEyYMAEGBgYQiUTo0KED9uzZU+dzTwghhLQUlIs1Xy6mpaUFIyMjmJqawsnJCRMnTsSNGze47VlZWRg/fjzatm0LdXV1dOvWDfv37+e2SyQSnDt3DiEhIdwsK3mfExMT4e7uDm1tbWhpacHBwQFpaWm84wcFBcHY2Bh6enrw9fVFSUlJtW21tLRESEgIJk6cyMsZK9q9ezeePXuGI0eOYODAgbCwsMCgQYOqHbxqTjQYRQghbylZfn71r6IiAOXTwR+v/RqoalCCMQAMj9es5U0Tr67O+po8eTJvMGH37t3w9vZWiFuwYAEOHjyIvXv34saNG7C2toaLiwuePXsGAHjw4AHGjBkDNzc3SKVSfP7551i0aBGvjoSEBLi4uGDMmDGIj49HREQELl68iJkzZ9a7/fn5+SgpKYGurm6d9w0PD4e+vj66dOmC+fPn48WLF9y22NhYiMVi9OvXjyvr378/xGIxLl26xMV07doVJiYmXIyLiwuKiopw/fp1LsbR0RFCoZAX8+jRoyoTRADcVPczZ84gIyODS1BDQkKwceNGBAUFIT4+Hi4uLvjggw9w584dhTqKi4sxduxYXLt2DRcvXoSFhQVOnjyJzz77DH5+fkhKSsKOHTsQFhaGNWvW8PYNCAjA2LFjER8fDzc3N0yYMIH7nL/66iskJSXhxIkTSE5OxrZt26Cvr1/rc04IIYQ0FcrFWn4uVtHDhw8RGRnJy70KCwvRu3dvREZG4vbt2/jiiy/g5eWFK1euACjPjezt7Xmz3c3MzPDw4UMMHjwYampq+P3333H9+nV4e3vzLsBFR0cjLS0N0dHR2Lt3L8LCwhAWFvZaffjtt99gb28PX19ftGnTBl27dsXatWtR1si3fNZHq+ZuACGEkMaR0qt3tds0HAfDfMcO5F+7rnAVjoeVX5XLv3YdGv36AgBShw5DWRX30tv+mVyvdnp5eWHx4sXcOkV//PEHDhw4gJiYGC4mLy8P27ZtQ1hYGEaMGAGgfL2A06dP4/vvv4e/vz+2bdsGKysrbN68GQKBADY2NkhISMD69eu5ejZs2ABPT0/uHvsOHTrg22+/haOjI7Zt2wY1NbU6t3/RokUwNTXFsGHD6rTfhAkT0K5dOxgZGeH27dtYvHgxbt26hdOnTwMAMjMzYWhoqLCfoaEhMv//M8vMzESbNm1423V0dKCqqsqLsbS05MXI98nMzORmQVVkYGAAANDT04ORkRFXHhQUhIULF3JrW61fvx7R0dEIDg7G1q1bubiXL1/C3d0dBQUFiImJ4a7erVmzBosWLcKkSZMAAFZWVli1ahUWLFiAFStWcPtLJBKMHz8eALB27Vps2bIFcXFxcHV1xf3792FnZ4c+ffoAgELfCCGEkJaCcrGWnYsBwMKFC7Fs2TKUlZWhsLAQ/fr14y1lYGpqivnz53PvZ82ahaioKPz888/o168fxGIxVFVVudnuclu3boVYLMaBAwegoqICAOjYsSPv2Do6Ovjuu++grKyMTp06wd3dHWfPnoWPj0+d+yH3999/4/fff8eECRNw/Phx3LlzB76+vigtLcXy5cvrXW9joMEoQgh5h5U+fdqgcfWhr68Pd3d37N27F4wxuLu7K8x0SUtLQ0lJCQYOHMiVqaiooG/fvkhOLk+8kpOT0b9/fwgEAi7G3t6eV8/169eRmpqK8PBwrowxBplMhvT0dNja2tap7d988w3279+PmJiYOidPFRONrl27okOHDujTpw9u3LiBXr16AQCvLxXbW7G8PjHy2/Oq2rc6ubm5ePToEe8zAICBAwfi1q1bvDL5dPazZ89CXV2dK79+/TquXr3KmwklT/7y8/O52O7du3PbNTQ0oKWlhSdPngAApk+fjo8++gg3btyAs7MzRo8ejQEDBtS6H4QQQkhLQrlY8+ViAODv7w+JRALGGB48eIAlS5bA3d0d58+fh7KyMsrKyrBu3TpERETg4cOHKCoqQlFRETQ0NGqsVyqVwsHBgRuIqkqXLl2grKzMvTc2NkZCQkKd+1CRTCaDoaEhdu7cCWVlZfTu3RuPHj3Chg0baDCKEEJI07C5cb36jf//h6/V/8+AeZWKcdZnz7xWu6ri7e3NTc+uOMNGrrrBk4qDLjU9HU5OJpNh6tSpVS5MWddFOoOCgrB27VqcOXOGN3hSX7169YKKigru3LmDXr16wcjICI8fP1aIe/r0KTezycjIiJsmLpednY2SkhJeTGalK67ygZ3Ks6pqo6bPQM7NzQ379u3D5cuX8f7773PlMpkMAQEBGDNmjEK9FRPIyombQCCATCYDAIwYMQL37t3DsWPHcObMGQwdOhS+vr4ICgqqc18IIYSQxkS5mKKWlovp6+vD2toaQPksreDgYNjb2yM6Oppbi3Pz5s0IDg5Gt27doKGhgTlz5ig8ubgykUj0ymPXlO/Ul7GxMVRUVHiDXLa2tsjMzERxcTFUVVVfq/6GRGtGEULIW0pJXb361/+vH6TepzdaGRkB1c2QEQjQysgI6n16v7Le1+Hq6ori4mIUFxfDxcVFYbu1tTVUVVVx8eJFrqykpATXrl3jrqB17twZly9f5u1X+X2vXr2QmJgIa2trhVdd/jhv2LABq1atQlRUFHe72OtKTExESUkJjI2NAZRfSczJyeE9qvjKlSvIycnhZgLZ29vj9u3byMjI4GJOnToFoVCI3r17czHnz5/nJU2nTp2CiYlJtbe4yc9FxfUFtLW1YWJiwvsMgPJFSCtfxZw+fTrWrVuHDz74AOfOnePKe/XqhZSUlCrPv5JS7VMSAwMDSCQS7Nu3D8HBwdi5c2et9yWEEEKaCuVib1YuBoAbxJE/XfDChQvw8PDAZ599hh49esDKykphrUxVVVWFNZm6d++OCxcu1LggeWMYOHAgUlNTeYNaf/31F4yNjVvUQBRAg1GEEPJOEygro82Sxf//plIS9P/v2yxZDEGFqyuNQVlZGcnJyUhOTuZdyZHT0NDA9OnT4e/vj6ioKCQlJcHHxwf5+fmYMmUKAGDatGlIS0vD3LlzkZKSgp9++klhEciFCxciNjYWvr6+kEqluHPnDn777TfMmjWr1m395ptvsGzZMuzevRuWlpbIzMxEZmYmXr58Wes60tLSEBgYiGvXruHu3bs4fvw4PvnkE9jZ2XHT321tbeHq6gofHx9cvnwZly9fho+PD0aOHAkbGxsAgLOzMzp37gwvLy/cvHkTZ8+exfz58+Hj4wNtbW0AgKenJ4RCISQSCW7fvo3Dhw9j7dq1mDt3brW36RkaGkIkEiEqKgqPHz9GTk4OgPKp7OvXr0dERARSUlKwaNEiSKVSzJ49W6GOWbNmYfXq1Rg5ciSXuC5fvhw//PADVq5cicTERCQnJyMiIgLLli2r9blbvnw5fv31V6SmpiIxMRGRkZF1ntJPCCGEtBSUizVPLib34sULZGZmIiMjA3FxcfD394e+vj534c/a2hqnT5/GpUuXkJycjKlTpyrMOLe0tMSVK1dw9+5d/PPPP5DJZJg5cyZyc3Mxbtw4XLt2DXfu3MGPP/7IPRG5vqRSKaRSKV6+fImnT59CKpUiKSmJ2z59+nRkZWVh9uzZ+Ouvv3Ds2DGsXbsWvr6+r3XcRsHecjk5OQwAy8nJae6mEEJIoygoKGBJSUmsoKCg3nXknDzJ/nIcwpJsOnGvvxyHsJyTJxuwpXyTJk1iHh4e1W738PBgkyZN4t4XFBSwWbNmMX19fSYUCtnAgQNZXFwcb5+jR48ya2trJhQKmYODA9u9ezcDwLKzs7mYuLg4Nnz4cKapqck0NDRY9+7d2Zo1a7jtFhYWbPPmzdW2y8LCovzRNpVeK1as4GL27NnDavoTe//+fTZ48GCmq6vLVFVVWfv27Zmfnx/LysrixWVlZbEJEyYwLS0tpqWlxSZMmMDrC2OM3bt3j7m7uzORSMR0dXXZzJkzWWFhIS8mPj6eOTg4MKFQyIyMjNjKlSuZTCartn2MMRYaGsrMzMyYkpISc3R0ZIwxVlZWxgICApipqSlTUVFhPXr0YCdOnOD2SU9PZwDYzZs3ubKNGzcyLS0t9scffzDGGIuKimIDBgxgIpGIaWtrs759+7KdO3dy8QDY4cOHeW0Ri8Vsz549jDHGVq1axWxtbbn+enh4sL///rvGvtSkpp+fdzWHeFf7TQgh9UW52L/elFysqnoMDAyYm5sbL4/JyspiHh4eTFNTkxkaGrJly5axiRMn8s5bSkoK69+/PxOJRAwAS09PZ4wxduvWLebs7MzU1dWZlpYWc3BwYGlpaYyxqs/97NmzuZyrOlX128LCghdz6dIl1q9fPyYUCpmVlRVbs2YNKy0trbHeumio3EnAWC1u7HyD5ebmQiwWIycnh7tKTAghb5PCwkKkp6ejXbt29Vq4UY6VlZU/0eXpU7QyMIB6n96NfhXubbVy5UrExMTwnkJDWqaafn7e1RziXe03IYTUF+ViLQ/lYo2noXInWsCcEEIIgPJp4vJHBpPXc/LkSYSEhDR3MwghhBDyBqFcrOFQLtby0WAUIYQQ0sBiY2ObuwmEEEIIIe8sysVaPlrAnBBCCCGEEEIIIYQ0GRqMIoQQQgghhBBCCCFNhgajCCGEEEIIIYQQQkiTocEoQgghhBBCCCGEENJkaDCKEEIIIYQQQgghhDQZGowihBBCCCGEEEIIIU2GBqMIIYQQQgghhBBCSJOhwShCCCFvrZiYGAgEAjx//rzW+1haWiI4OLjR2vSuq89nQgghhJA3E+ViVZNIJBg9enRzN6NZ0WAUIYQQAIBMxvAwJRt/Xc3Ew5RsyGSsUY8nkUggEAgwbdo0hW0zZsyAQCCARCJp1DbUR2JiIj766CNYWlpCIBDUO1nauXMnhgwZAm1t7WqTtOzsbHh5eUEsFkMsFsPLy0sh7v79+xg1ahQ0NDSgr68PPz8/FBcX82ISEhLg6OgIkUgEU1NTBAYGgjH+53vu3Dn07t0bampqsLKywvbt22tsPw0qEUIIIQ2LcrHaaahcTL6/QCCAsrIyTExMMGXKFGRnZ9epniFDhmDOnDn1akNdZGRkwNPTEzY2NlBSUqrymKGhoXBwcICOjg50dHQwbNgwxMXF8WJKS0uxbNkytGvXDiKRCFZWVggMDIRMJmv0PlREg1GEEEKQdvMJflhyCUc238Tp75NwZPNN/LDkEtJuPmnU45qZmeHAgQMoKCjgygoLC7F//36Ym5s36rHrKz8/H1ZWVli3bh2MjIxeqx5XV1csWbKk2hhPT09IpVJERUUhKioKUqkUXl5e3PaysjK4u7sjLy8PFy9exIEDB3Dw4EHMmzePi8nNzcXw4cNhYmKCq1evYsuWLQgKCsKmTZu4mPT0dLi5ucHBwQE3b97EkiVL4Ofnh4MHD9a7f4QQQgipPcrFaq+hcjEACAwMREZGBu7fv4/w8HCcP38efn5+DdTShlVUVAQDAwMsXboUPXr0qDImJiYG48ePR3R0NGJjY2Fubg5nZ2c8fPiQi1m/fj22b9+O7777DsnJyfjmm2+wYcMGbNmypam6AoAGowgh5J2XdvMJonbcRt7zIl553vMiRO243ahJUK9evWBubo5Dhw5xZYcOHYKZmRns7Ox4sUVFRfDz84OhoSHU1NQwaNAgXL16lRdz/PhxdOzYESKRCE5OTrh7967CMS9duoTBgwdDJBLBzMwMfn5+yMvLq3Wb33vvPWzYsAHjxo2DUCisW4crmDNnDhYtWoT+/ftXuT05ORlRUVHYtWsX7O3tYW9vj9DQUERGRiIlJQUAcOrUKSQlJWHfvn2ws7PDsGHDsHHjRoSGhiI3NxcAEB4ejsLCQoSFhaFr164YM2YMlixZgk2bNnGzo7Zv3w5zc3MEBwfD1tYWn3/+Oby9vREUFFRl2+7evQsnJycAgI6ODu/KaW0+p4oKCgrg7u6O/v3749mzZwCAPXv2wNbWFmpqaujUqRP+85//8I4tEAhw6NAhODk5QV1dHT169EBsbCwXc+/ePYwaNQo6OjrQ0NBAly5dcPz48dp8LIQQQkiTo1yseXIxANDS0oKRkRFMTU3h5OSEiRMn4saNG9z2rKwsjB8/Hm3btoW6ujq6deuG/fv3c9slEgnOnTuHkJAQbpaVvM+JiYlwd3eHtrY2tLS04ODggLS0NN7xg4KCYGxsDD09Pfj6+qKkpKTatlpaWiIkJAQTJ06EWCyuMiY8PBwzZsxAz5490alTJ4SGhkImk+Hs2bNcTGxsLDw8PODu7g5LS0t8/PHHcHZ2xrVr1+pzCuuNBqMIIeQtwxhDSVFZrV5FBaW4EPFXjfVdiLiDooLSWtVX+dav2pg8eTL27NnDvd+9eze8vb0V4hYsWICDBw9i7969uHHjBqytreHi4sINYDx48ABjxoyBm5sbpFIpPv/8cyxatIhXR0JCAlxcXDBmzBjEx8cjIiICFy9exMyZM+vc7sYWGxsLsViMfv36cWX9+/eHWCzGpUuXuJiuXbvCxMSEi3FxcUFRURGuX7/OxTg6OvKSNRcXFzx69IhLlmJjY+Hs7Mw7vouLC65du1ZlUmRmZsbNmkpJSUFGRgZCQkIAvPpzqignJwfOzs4oLi7G2bNnoauri9DQUCxduhRr1qxBcnIy1q5di6+++gp79+7l7bt06VLMnz8fUqkUHTt2xPjx41FaWgoA8PX1RVFREc6fP4+EhASsX78empqatTvxhBBCyGuiXOzNzMUePnyIyMhIXu5VWFiI3r17IzIyErdv38YXX3wBLy8vXLlyBQAQEhICe3t7+Pj4ICMjAxkZGTAzM8PDhw8xePBgqKmp4ffff8f169fh7e3N5SoAEB0djbS0NERHR2Pv3r0ICwtDWFhYg/YpPz8fJSUl0NXV5coGDRqEs2fP4q+/yr93t27dwsWLF+Hm5tagx36VVk16NEIIIY2utFiGnbPPNVh9ec+LsOvL87WK/SLEESpC5TrV7+XlhcWLF3MzXv744w8cOHAAMTEx/7YhLw/btm1DWFgYRowYAaD8nvjTp0/j+++/h7+/P7Zt2wYrKyts3rwZAoEANjY23ECE3IYNG+Dp6cndY9+hQwd8++23cHR0xLZt26CmplantjemzMxMGBoaKpQbGhoiMzOTi2nTpg1vu46ODlRVVXkxlpaWvBj5PpmZmWjXrl2V9bRp0walpaX4559/YGxszNumrKzMJTWGhoZo3bo1gNp9TnKPHz/Gp59+ivbt22P//v1QVVUFAKxatQobN27EmDFjAADt2rVDUlISduzYgUmTJnH7z58/H+7u7gCAgIAAdOnSBampqejUqRPu37+Pjz76CN26dQMAWFlZVXueCSGEkIZGudibk4stXLgQy5YtQ1lZGQoLC9GvXz/eUgampqaYP38+937WrFmIiorCzz//jH79+kEsFkNVVRXq6uq8Wwa3bt0KsViMAwcOQEVFBQDQsWNH3rF1dHTw3XffQVlZGZ06dYK7uzvOnj0LHx+fBuvfokWLYGpqimHDhvH6nJOTg06dOkFZWRllZWVYs2YNxo8f32DHrQ0ajCKEENKs9PX14e7ujr1794IxBnd3d+jr6/Ni0tLSUFJSgoEDB3JlKioq6Nu3L5KTkwGU39bWv39/CAQCLsbe3p5Xz/Xr15Gamorw8HCujDEGmUyG9PR02NraNkYX661iX+QYY7zy+sTIr5rWNeZVavM5yQ0bNgzvvfce/vvf/0JZuTxpfvr0KR48eIApU6bwErHS0lKF6ejdu3fn/r98sOzJkyfo1KkT/Pz8MH36dJw6dQrDhg3DRx99xIsnhBBCyL/e5VzM398fEokEjDE8ePAAS5Ysgbu7O86fP88N1Kxbtw4RERF4+PAhioqKUFRUBA0NjRrrlUqlcHBw4AaiqtKlSxcuBwLK85mEhIQG69s333yD/fv3IyYmhjfIFxERgX379uGnn35Cly5dIJVKMWfOHJiYmPAu/DU2GowihJC3TCtVJXwR4lir2Ed3niPyu1uvjBs5swdMOrSu1bHrw9vbm5uevXXrVoXt1Q2MVBx0qc20dJlMhqlTp1a5MGVLW6TTyMgIjx8/Vih/+vQpN4vJyMiImyYul52djZKSEl6MfJaU3JMn5WtPvCqmVatW0NPTq3Wba/M5ybm7u+PgwYNISkriZjDJn+ISGhrKmyIPgJesAeAld/K65ft//vnncHFxwbFjx3Dq1Cl8/fXX2LhxI2bNmlXrvhBCCCH1RblY9VpaLqavrw9ra2sA5bO0goODYW9vj+joaG4tzs2bNyM4OBjdunWDhoYG5syZo/Dk4spEItErj115oEogEDTYE+2CgoKwdu1anDlzRuGCnL+/PxYtWoRx48YBALp164Z79+7h66+/btLBKFozihBC3jICgQAqQuVavcw660Kjdc0LP2rqCGHWWbdW9dVlFk1Frq6uKC4uRnFxMVxcXBS2W1tbQ1VVFRcvXuTKSkpKcO3aNe4KWufOnXH58mXefpXf9+rVC4mJibC2tlZ4yW8Tayns7e2Rk5PDexzvlStXkJOTgwEDBnAxt2/fRkZGBhdz6tQpCIVC9O7dm4s5f/48L2k6deoUTExMuNv37O3tcfr0ad7xT506hT59+lR7RU9+vsrKyriy2nxOcuvWrcOkSZMwdOhQJCUlASgfHDM1NcXff/+t8Pm0a9eudifu/5mZmWHatGk4dOgQ5s2bh9DQ0DrtTwghhNQX5WL/etNyMfnFL/nTBS9cuAAPDw989tln6NGjB6ysrHDnzh3ePqqqqrx8CCifwX3hwoUaFyRvLBs2bMCqVasQFRWFPn36KGzPz8+HkhJ/KEhZWbnBBsJqiwajCCHkHaakJIDDpx1qjBk0tgOUlOqX2NSWsrIykpOTkZycrDADBgA0NDQwffp0+Pv7IyoqCklJSfDx8UF+fj6mTJkCAJg2bRrS0tIwd+5cpKSk4KefflJYBHLhwoWIjY2Fr68vpFIp7ty5g99++61OM2aKi4shlUohlUpRXFyMhw8fQiqVIjU1tU59zszM5O2XkJAAqVTKLQJqa2sLV1dX+Pj44PLly7h8+TJ8fHwwcuRI2NjYAACcnZ3RuXNneHl54ebNmzh79izmz58PHx8faGtrAwA8PT0hFAohkUhw+/ZtHD58GGvXrsXcuXO5hHXatGm4d+8e5s6di+TkZOzevRvff/89b42EyiwsLCAQCBAZGYmnT5/i5cuXtfqcKgoKCsKECRPw/vvv488//wQArFy5El9//TVCQkLw119/ISEhAXv27OGt3/Aqc+bMwcmTJ5Geno4bN27g999/b3G3YBJCCCEA5WLNmYsBwIsXL5CZmYmMjAzExcXB398f+vr63IU/a2trnD59GpcuXUJycjKmTp2qMJvc0tISV65cwd27d/HPP/9AJpNh5syZyM3Nxbhx43Dt2jXcuXMHP/74I/dE5PqS9/vly5d4+vQppFIpd1EPKL81b9myZdi9ezcsLS2RmZmJzMxMvHz5kosZNWoU1qxZg2PHjuHu3bs4fPgwNm3ahA8//PC12lZn7C2Xk5PDALCcnJzmbgohhDSKgoIClpSUxAoKCupdR+qNx2zPwovsu6lnuVfYooss9cbjBmwp36RJk5iHh0e12z08PNikSZO49wUFBWzWrFlMX1+fCYVCNnDgQBYXF8fb5+jRo8za2poJhULm4ODAdu/ezQCw7OxsLiYuLo4NHz6caWpqMg0NDda9e3e2Zs0abruFhQXbvHlzte1KT09nABRejo6OXMyePXvYq/7Erlixosp69uzZw8VkZWWxCRMmMC0tLaalpcUmTJjA6wtjjN27d4+5u7szkUjEdHV12cyZM1lhYSEvJj4+njk4ODChUMiMjIzYypUrmUwm48XExMQwOzs7pqqqyiwtLdm2bdtqbD9jjAUGBjIjIyMmEAi4z+pVn1N0dLTCZzJr1ixmbGzMUlJSGGOMhYeHs549ezJVVVWmo6PDBg8ezA4dOsQY+/f837x5k9s/OzubAWDR0dGMMcZmzpzJ2rdvz4RCITMwMGBeXl7sn3/+qbIPNf38vKs5xLvab0IIqS/Kxf71JuViFhYWvP0NDAyYm5sbL8fIyspiHh4eTFNTkxkaGrJly5axiRMn8s5bSkoK69+/PxOJRAwAS09PZ4wxduvWLebs7MzU1dWZlpYWc3BwYGlpaYyxqs/97NmzeX2oSlX9trCwqLZP8teKFSu4mNzcXDZ79mxmbm7O1NTUmJWVFVu6dCkrKiqq8dhyDZU7Cf6/Q2+t3NxciMVi5OTkcFeJCSHkbVJYWIj09HS0a9futZ5AIpMxZNx5jrzcImhoC2HcoXWjX4V7W61cuRIxMTG8p9CQlqmmn593NYd4V/tNCCH1RblYy0O5WONpqNyJFjAnhBACoHyauKmNTnM3461w8uRJhISENHczCCGEEPIGoVys4VAu1vLRYBQhhBDSwGJjY5u7CYQQQggh7yzKxVo+WsCcEEIIIYQQQgghhDQZGowihBBCCCGEEEIIIU2GBqMIIYQQQgghhBBCSJOhwShCCCGEEEIIIYQQ0mRoMIoQQgghhBBCCCGENBkajCKEEEIIIYQQQgghTYYGowghhBBCCCGEEEJIk6HBKEIIIW+tmJgYCAQCPH/+vNb7WFpaIjg4uNHa9K6rz2dCCCGEkDcT5WJVk0gkGD16dHM3o1nRYBQhhBAAgExWhgeJ8Uj+4xweJMZDJitr1ONJJBIIBAJMmzZNYduMGTMgEAggkUgatQ31ERoaCgcHB+jo6EBHRwfDhg1DXFxcnevZuXMnhgwZAm1t7WqTtOzsbHh5eUEsFkMsFsPLy0sh7v79+xg1ahQ0NDSgr68PPz8/FBcX82ISEhLg6OgIkUgEU1NTBAYGgjHGizl37hx69+4NNTU1WFlZYfv27TW2nwaVCCGEkIZFuVjtNFQuZmlpCYFAAIFAAGVlZZiYmGDKlCnIzs6uUz1DhgzBnDlz6nz8usrIyICnpydsbGz+j737Do+i6gI4/Jvd9N4LIaTQewcBaVIFKZ8KVgQRFFEBEaQqYgEpIoiKHRBEQUUFRXrvJXRCDyFAGum97M73x5KFNYUENgU47/PkCTtzZ+bsJmHvnrn3XDQaTYHXLM5rk5uby+TJkwkKCsLW1pbg4GDef/999Hp9qT+HW1mU6dWEEEJUSOf27Wbzom9Ijb9u3Obg5sEjg16mesvWpXZdf39/fvnlFz799FNsbW0ByMzM5Oeff6ZKlSqldt27sXXrVp555hlat26NjY0NM2fOpGvXrpw8eRI/P79inyc9PZ3u3bvTvXt3JkyYUGCbZ599litXrrB27VoAXn75ZQYMGMDq1asB0Ol09OzZE09PT3bu3ElcXBwDBw5EVVXmz58PQHJyMl26dKFjx44cOHCAs2fPMmjQIOzt7XnrrbcACAsLo0ePHgwdOpSlS5eya9cuhg8fjqenJ0888cTdvFxCCCGEKAbpixWfufpiAO+//z5Dhw5Fp9Nx9uxZXn75ZUaMGMGSJUtKKfo7l5WVhaenJ5MmTeLTTz8tsE1xXpsZM2bw1VdfsXjxYurWrcvBgwd58cUXcXZ2ZuTIkWX2fGRklBBCPODO7dvNqjnTTDo/AKnx11k1Zxrn9u0utWs3adKEKlWqsHLlSuO2lStX4u/vT+PGjU3aZmVlMWLECLy8vLCxseHhhx/mwIEDJm3WrFlDjRo1sLW1pWPHjly6dCnfNXfv3k27du2wtbXF39+fESNGkJaWVuyYf/rpJ4YPH06jRo2oVasW3377LXq9nk2bNpXouY8aNYrx48fz0EMPFbg/NDSUtWvX8t1339GqVStatWrFt99+y99//82ZM2cAWL9+PadOnWLp0qU0btyYzp0788knn/Dtt9+SnJxsjDczM5NFixZRr149Hn/8cSZOnMicOXOMo6O++uorqlSpwty5c6lduzZDhgxh8ODBzJ49u8DYLl26RMeOHQFwdXU1uXNanJ/TrTIyMujZsycPPfQQ8fHxACxcuJDatWtjY2NDrVq1+PLLL02urSgKK1eupGPHjtjZ2dGwYUP27NljbBMeHk6vXr1wdXXF3t6eunXrsmbNmuL8WIQQQogyJ32x8umLATg6OuLj44Ofnx8dO3bkhRdeICQkxLg/Li6OZ555hsqVK2NnZ0f9+vX5+eefjfsHDRrEtm3bmDdvnnGUVd5zPnnyJD179sTJyQlHR0fatm3LhQsXTK4/e/ZsfH19cXd357XXXiMnJ6fQWAMDA5k3bx4vvPACzs7Od/za7Nmzhz59+tCzZ08CAwN58skn6dq1KwcPHizx63c3JBklhBD3qZzMzEK/cm9M49LrdWxe9E2R59m86GuTYeKFnfNOvfjiiyxcuND4+IcffmDw4MH52r399tv8/vvvLF68mJCQEKpVq0a3bt2MCYyIiAgef/xxevTowZEjRxgyZAjjx483Ocfx48fp1q0bjz/+OMeOHWP58uXs3LmT119//Y7jT09PJycnBzc3tzs+R0H27NmDs7MzLVu2NG576KGHcHZ2Zvfu3cY29erVo1KlSsY23bp1Iysri0OHDhnbtG/fHmtra5M2165dM3aW9uzZQ9euXU2u361bNw4ePFhgp8jf35/ff/8dgDNnzhAZGcm8efOA2/+cbpWUlETXrl3Jzs5m06ZNuLm58e233zJp0iQ++ugjQkNDmTZtGu+88w6LFy82OXbSpEmMGTOGI0eOUKNGDZ555hlyc3MBeO2118jKymL79u0cP36cGTNm4ODgULwXXgghhDAT6YvdW32xq1ev8vfff5v0vTIzM2natCl///03J06cMI5S37dvHwDz5s2jVatWDB06lMjISCIjI/H39+fq1au0a9cOGxsbNm/ezKFDhxg8eLCxrwKwZcsWLly4wJYtW1i8eDGLFi1i0aJFd/Uc/qug1+bhhx9m06ZNnD17FoCjR4+yc+dOevToYdZr345M0xNCiPvUZwOfLHRfUONmPD7+Pa6Gnsx3F+6/UuPjuBp6Ev+6DQD49vXBZKQk52v31vK/7yjOAQMGMGHCBOOIl127dvHLL7+wdetWY5u0tDQWLFjAokWLePTRRw1xfPstGzZs4Pvvv2fs2LEsWLCA4OBgPv30UxRFoWbNmsZERJ5Zs2bx7LPPGufYV69enc8++4z27duzYMECbGxsShz/+PHj8fPzo3Pnznf0/AsTFRWFl5dXvu1eXl5ERUUZ23h7e5vsd3V1xcrKyqRNYGCgSZu8Y6KioggKCirwPN7e3uTm5nL9+nV8fX1N9mm1WmOnxsvLCxcXF6B4P6c80dHRPPXUU1StWpWff/4ZKysrAD744AM++eQTHn/8cQCCgoI4deoUX3/9NQMHDjQeP2bMGHr27AnA1KlTqVu3LufPn6dWrVpcvnyZJ554gvr16wMQHBxc6Ot8r9m+fTuzZs3i0KFDREZG8scffxgLoObk5DB58mTWrFnDxYsXcXZ2pnPnznz88ccmCUshhBBlQ/piFb8vNm7cOCZPnoxOpyMzM5OWLVsyZ84c434/Pz/GjBljfPzGG2+wdu1afv31V1q2bImzszNWVlbY2dnh4+NjbPfFF1/g7OzML7/8gqWlJQA1atQwubarqyuff/45Wq2WWrVq0bNnTzZt2sTQoUNL/DwKU9BrM27cOJKSkqhVqxZarRadTsdHH33EM888Y7brFke5jozavn07vXr1olKlSiiKwp9//mncl5OTw7hx46hfvz729vZUqlSJF154gWvXrpVfwEIIcZ9JTSxegcbitrsTHh4e9OzZk8WLF7Nw4UJ69uyJh4eHSZsLFy6Qk5NDmzZtjNssLS1p0aIFoaGhgGFa20MPPYSiKMY2rVq1MjnPoUOHWLRoEQ4ODsavbt26odfrCQsLK3HsM2fO5Oeff2blypV31Hm6nVufSx5VVU2230mbvOl5JW1zO8X5OeXp3LkzwcHBrFixwpiIio2NJSIigpdeesnkZ/Thhx/mG9beoEED47/zkmUxMTEAjBgxgg8//JA2bdowZcoUjh07VuznUNGlpaXRsGFDPv/883z70tPTCQkJ4Z133iEkJISVK1dy9uxZevfuXQ6RCiGEKA7pi5VvX2zs2LEcOXKEY8eOGaey9ezZE53OMBItL1HToEED3N3dcXBwYP369Vy+fLnI8x45coS2bdsaE1EFqVu3Llqt1vjY19fX2Jcxh8Jem+XLl7N06VKWLVtGSEgIixcvZvbs2flGoZe2ch0ZldehevHFF/MVSL21Q9WwYUMSEhIYNWoUvXv3LvO5jEIIcS8asfi3QvcpGsO9CAcX12Kd69Z2Qz//4e4CK8DgwYONw7O/+OKLfPsLS4zcmnT57+pwBdHr9bzyyiuMGDEi376SFumcPXs206ZNY+PGjSaJEXPx8fEhOjo63/bY2FjjKCYfHx/jMPE8CQkJ5OTkmLTJGyWVJ6+jc7s2FhYWuLu7Fzvm4vyc8vTs2ZPff/+dU6dOGUcw5a3i8u2335oMkQdMOmuASecu79x5xw8ZMoRu3brxzz//sH79eqZPn84nn3zCG2+8UeznUlE9+uijxjvS/+Xs7MyGDRtMts2fP58WLVpw+fLlCluIVggh7lfSF8uvovXFPDw8qFatGmAYpTV37lxatWrFli1bjLU4P/30U+bOnWscKDNq1Kh8Kxf/V14x+KL8N1GlKIrZVrQr6rUZO3Ys48eP5+mnnwagfv36hIeHM336dJNR6KWtXEdGPfroo3z44YfGofi3yutQ9e/fn5o1a/LQQw8xf/58Dh06dNsspBBCCLC0sSn0y+LGSBS/2nVxcPMo8jyO7h741a572/Peje7du5OdnU12djbdunXLt79atWpYWVmxc+dO47acnBwOHjxI7dq1AahTpw579+41Oe6/j5s0acLJkyepVq1avq+80TnFMWvWLD744APWrl1Ls2bNSvJUi61Vq1YkJSWZLMe7b98+kpKSaN26tbHNiRMniIyMNLZZv3491tbWNG3a1Nhm+/btJp2m9evXU6lSJeP0vVatWuVLYqxfv55mzZoVekcv7/XKu3MIxfs55fn4448ZOHAgnTp14tSpU4AhOebn58fFixfz/XyCgoKK98Ld4O/vz7Bhw1i5ciVvvfUW3377bYmOv18kJSWhKIpxKmVBsrKySE5ONvkSQghx96Qvdu/1xfJufmVkZACwY8cO+vTpw/PPP0/Dhg0JDg7m3LlzJsdYWVmZ9IfAMIJ7x44dRRYkLy23e23S09PRaExTQVqt1myJsOK6pwqYF6dDJYQQovg0Gi2PDHq5yDYdB76MRqMtss3d0mq1hIaGEhoamm8EDIC9vT2vvvoqY8eOZe3atZw6dYqhQ4eSnp7OSy+9BMCwYcO4cOECo0eP5syZMyxbtixfEchx48axZ88eXnvtNY4cOcK5c+dYtWpViUbMzJw5k8mTJ/PDDz8QGBhIVFQUUVFRpKamlug5R0VFceTIEc6fPw8YCnoeOXLEWAS0du3adO/enaFDh7J371727t3L0KFDeeyxx6hZsyYAXbt2pU6dOgwYMIDDhw+zadMmxowZw9ChQ3FycgLg2WefxdramkGDBnHixAn++OMPpk2bxujRo413MocNG0Z4eDijR48mNDSUH374ge+//96kRsJ/BQQEoCgKf//9N7GxsaSmphbr53Sr2bNn89xzz/HII49w+vRpAN577z2mT5/OvHnzOHv2LMePH2fhwoUm9RtuZ9SoUaxbt46wsDBCQkLYvHlzvmTYgyAzM5Px48fz7LPPGn8fCjJ9+nScnZ2NX/7+/mUYpRBCPNikL1Z+fTGAlJQUoqKiiIyMZP/+/YwdOxYPDw/jjb9q1aqxYcMGdu/eTWhoKK+88kq+0eSBgYHs27ePS5cucf36dfR6Pa+//jrJyck8/fTTHDx4kHPnzrFkyRLjish36siRIxw5coTU1FRiY2M5cuSI8aZecV+bXr168dFHH/HPP/9w6dIl/vjjD+bMmcP//ve/u4qtxNQKAlD/+OOPQvdnZGSoTZs2VZ977rkiz5OZmakmJSUZvyIiIlRATUpKMnPEQghRMWRkZKinTp1SMzIy7vgcZ/fuUr8aNlCd3b+n8evrVweqZ/fuMmOkpgYOHKj26dOn0P19+vRRBw4caHyckZGhvvHGG6qHh4dqbW2ttmnTRt2/f7/JMatXr1arVaumWltbq23btlV/+OEHFVATEhKMbfbv36926dJFdXBwUO3t7dUGDRqoH330kXF/QECA+umnnxYaV0BAgArk+5oyZYqxzcKFC9XbvcVOmTKlwPMsXLjQ2CYuLk597rnnVEdHR9XR0VF97rnnTJ6LqqpqeHi42rNnT9XW1lZ1c3NTX3/9dTUzM9OkzbFjx9S2bduq1tbWqo+Pj/ree++per3epM3WrVvVxo0bq1ZWVmpgYKC6YMGCIuNXVVV9//33VR8fH1VRFOPP6nY/py1btuT7mbzxxhuqr6+veubMGVVVVfWnn35SGzVqpFpZWamurq5qu3bt1JUrV6qqqqphYWEqoB4+fNh4fEJCggqoW7ZsUVVVVV9//XW1atWqqrW1terp6akOGDBAvX79eoHPoai/n6SkpArdhyiq75Sdna326dNHbdy48W3jl76TEELcHemL3XQv9cX+ex5PT0+1R48eJn2MuLg4tU+fPqqDg4Pq5eWlTp48WX3hhRdMXrczZ86oDz30kGpra6sCalhYmKqqqnr06FG1a9euqp2dnero6Ki2bdtWvXDhgqqqBb/2I0eOVNu3b19kzAU974CAgBK9NsnJyerIkSPVKlWqqDY2NmpwcLA6adIkNSsrq8hr5zFX30m58YTKnaIoJivC3ConJ4d+/fpx+fJltm7dWuTdvffee4+pU6fm256UlFTkcUIIca/KzMwkLCyMoKCguyqirdfrDCu6JCbg4OKKX+26pX4X7n713nvvsXXrVpNVaETFVNTfT3JyMs7OzhW2D1FY3yknJ4f+/ftz8eJFNm/eXKK6X1Dxn7cQQlQ00hereKQvVnrM1Xcq1wLmxZHXoQoLC2Pz5s23fUITJkxg9OjRxsfJycky3FwIIYpBo9EalwwWd2fdunXMmzevvMMQD6C8ftO5c+fYsmVLiRNRQgghyo/0xcxH+mIVX4VORt1Jh8ra2hpra+syiE4IIYQo2J49e8o7BHGfSk1NNdYZAwgLC+PIkSO4ublRqVIlnnzySUJCQvj777/R6XTGuhZubm4lKgwrhBBC3MukL1bxlWsySjpUQgghhBDFd/DgQTp27Gh8nDcafODAgbz33nusWrUKgEaNGpkct2XLFjp06FBWYQohhBBCFKlck1HSoRJCCCGEKL4OHTpQVLnPClIKVAghhBCiSOWajJIOlRBCCCGEEEIIIcSDRVPeAQghhBBCCCGEEEKIB4cko4QQQgghhBBCCCFEmZFklBBCCCGEEEIIIYQoM5KMEkIIISqob775Bn9/fzQaDXPnzi3vcIQQQgghHijSFys9JU5GZWVlsWPHDpYsWcLXX3/NypUrCQsLK43YhBBC3McGDRpE3759C90fGBh4V2/67733Hoqi0L1793z7Zs6ciaIoBa7MeuXKFaysrKhVq1axrjNo0CAURUFRFCwtLQkODmbMmDGkpaXdcewAycnJvP7664wbN46rV6/y8ssv39X5RPmRvpMQQoiKSPpiRZO+WOkq9mp6u3fvZv78+fz5559kZ2fj4uKCra0t8fHxZGVlERwczMsvv8ywYcNwdHQszZiFEEKIYvH19WXLli1cuXKFypUrG7cvXLiQKlWqFHjMokWL6N+/P9u3b2fXrl20adPmttfp3r07CxcuJCcnhx07djBkyBDS0tJYsGBBiWNWVRWdTsfly5fJycmhZ8+e+Pr6lvg8eXJycrC0tLzj48Wdk76TEEKIB530xaQvVphijYzq06cPTz75JH5+fqxbt46UlBTi4uK4cuUK6enpnDt3jsmTJ7Np0yZq1KjBhg0bSjtuIYQQDzCdTsdLL71EUFAQtra21KxZk3nz5uVr5+XlRdeuXVm8eLFx2+7du7l+/To9e/bM115VVRYuXMiAAQN49tln+f7774sVj7W1NT4+Pvj7+/Pss8/y3HPP8eeffxrPOXPmTIKDg7G1taVhw4b89ttvxmO3bt2KoiisW7eOZs2aYW1tzZIlS6hfvz4AwcHBKIrCpUuXAFiwYAFVq1bFysqKmjVrsmTJEpNYFEXhq6++ok+fPtjb2/Phhx/y3nvv0ahRI3744QeqVKmCg4MDr776KjqdjpkzZ+Lj44OXlxcfffSRybnmzJlD/fr1sbe3x9/fn+HDh5Oammrcv2jRIlxcXFi3bh21a9fGwcGB7t27ExkZaXKeH374gbp162JtbY2vry+vv/66cV9SUhIvv/wyXl5eODk58cgjj3D06NFive4VmfSdhBBC3M+kLyZ9sbtVrGRU165duXTpErNnz6Zdu3bY2dmZ7A8ODmbgwIGsXbuWjRs3lkqgQgghRB69Xk/lypVZsWIFp06d4t1332XixImsWLEiX9vBgwezaNEi4+MffviB5557Disrq3xtt2zZQnp6Op07d2bAgAGsWLGClJSUEsdna2tLTk4OAJMnT2bhwoUsWLCAkydP8uabb/L888+zbds2k2Pefvttpk+fTmhoKF27djW+n+7fv5/IyEj8/f35448/GDlyJG+99RYnTpzglVde4cUXX2TLli0m55oyZQp9+vTh+PHjDB48GIALFy7w77//snbtWn7++Wd++OEHevbsyZUrV9i2bRszZsxg8uTJ7N2713gejUbDZ599xokTJ1i8eDGbN2/m7bffNrlWeno6s2fPZsmSJWzfvp3Lly8zZswY4/4FCxbw2muv8fLLL3P8+HFWrVpFtWrVAEPnsGfPnkRFRbFmzRoOHTpEkyZN6NSpE/Hx8SV+3SsS6TsJIYS4n0lfTPpid029zyUlJamAmpSUVN6hCCFEqcjIyFBPnTqlZmRkmGzPysoq9CsnJ6fYbbOzs4vVtqQGDhyo9unTp9D9AQEB6qefflrs8w0fPlx94oknjI+nTJmiNmzYUM3Ozla9vLzUbdu2qampqaqjo6N69OhRdeTIkWr79u1NzvHss8+qo0aNMj5u2LCh+u2335boeezbt091d3dX+/fvr6ampqo2Njbq7t27TY556aWX1GeeeUZVVVXdsmWLCqh//vmnSZvDhw+rgBoWFmbc1rp1a3Xo0KEm7fr166f26NHD+BgweQ55r4WdnZ2anJxs3NatWzc1MDBQ1el0xm01a9ZUp0+fXuhzXbFiheru7m58vHDhQhVQz58/b9z2xRdfqN7e3sbHlSpVUidNmlTg+TZt2qQ6OTmpmZmZJturVq2qfv3114XGYU6F/f2o6oPbh3hQn7cQQtwp6YsZSF/M4H7vi5mr71TsmlEFOXHiBNu2bUOn09G6dWuaNWt2N6cTQghhRtOnTy90X/Xq1Xn22WeNj2fPnm28e/RfAQEBDBo0yPh43rx5pKen52s3ZcqUOw/2Dnz11Vd89913hIeHk5GRQXZ2No0aNcrXztLSkueff56FCxdy8eJFatSoQYMGDfK1S0xMZOXKlezcudO47fnnn+eHH35gyJAhRcby999/4+DgQG5uLjk5OfTp04f58+dz6tQpMjMz6dKli0n77OxsGjdubLKtOO+hoaGh+YpntmnTJt+w+ILOFRgYaFKXyNvbG61Wi0ajMdkWExNjfLxlyxamTZvGqVOnSE5OJjc3l8zMTNLS0rC3twfAzs6OqlWrGo/x9fU1niMmJoZr167RqVOnAp/PoUOHSE1Nxd3d3WR7RkYGFy5cKPK1uFdJ30kIIR4c0hczkL6YgfTFTN1xMuqLL77g/fffp3379uTk5PDOO+/w9ttvM2nSJHPGJ4QQQuSzYsUK3nzzTT755BNatWqFo6Mjs2bNYt++fQW2Hzx4MC1btuTEiRPGodL/tWzZMjIzM2nZsqVxm6qq6PV6Tp06RZ06dQqNp2PHjixYsABLS0sqVapkLFKZt2LaP//8g5+fn8kx1tbWJo/zOhS3oyiKyWNVVfNtK+hc/y2cmbfizH+36fV6AMLDw+nRowfDhg3jgw8+wM3NjZ07d/LSSy+ZdJYLOoeqqoBhiHxR9Ho9vr6+bN26Nd8+FxeXIo+9F0nfSQghxP1C+mI3SV/szhQ7GfXf6veff/45J0+exMPDA4A9e/bQu3dv6VAJIUQFMWHChEL33XoHBjCZV/5f/31zHTly5N0FZgY7duygdevWDB8+3LitqLs3devWpW7duhw7dszkLuStvv/+e9566y2TO48AI0aM4IcffmD27NmFnt/e3t449/5WderUwdramsuXL9O+ffvbPKvbq127Njt37uSFF14wbtu9eze1a9e+63P/18GDB8nNzeWTTz4x/r4UVAeiKI6OjgQGBrJp0yY6duyYb3+TJk2IiorCwsKCwMBAc4RdoUjfSQghHmzSF7tJ+mIld7/3xYqdjOrUqRPDhw9nxIgRKIqCu7s769at48knnyQ7O5uNGzfi6elZmrEKIYQogYKKQpZ129tJSkriyJEjJtvc3NyMS/1evXo13/4qVapQrVo1fvzxR9atW0dQUBBLlizhwIEDBAUFFXqtzZs3k5OTU+BdniNHjhASEsJPP/1ErVq1TPY988wzTJo0ienTp5d4WV5HR0fGjBnDm2++iV6v5+GHHyY5OZndu3fj4ODAwIEDS3S+sWPH0r9/f2NhydWrV7Ny5cpSKYBdtWpVcnNzmT9/Pr169WLXrl189dVXJT7Pe++9x7Bhw/Dy8uLRRx8lJSWFXbt28cYbb9C5c2datWpF3759mTFjBjVr1uTatWusWbOGvn373vNT2KTvJIQQDzbpi5mSvljJ3O99sWKtpgdw4MABTp8+TcuWLTl8+DDffPMNc+bMwdbWFhcXF5YvX26yXKMQQghxO1u3bqVx48YmX++++65x/+zZs/PtX7VqFcOGDePxxx/nqaeeomXLlsTFxZncmSuIvb19ocONv//+e+rUqZOv8wPQt29f4uPjWb169R09xw8++IB3332X6dOnU7t2bbp168bq1auL7KwVpm/fvsybN49Zs2ZRt25dvv76axYuXEiHDh3uKLaiNGrUiDlz5jBjxgzq1avHTz/9VGTti8IMHDiQuXPn8uWXX1K3bl0ee+wxzp07Bxju9K5Zs4Z27doxePBgatSowdNPP82lS5fw9vY291Mqc9J3EkIIUdFJX6xkpC9mPoqaN5mwmHbt2sXw4cPp3LkzH3zwATqdDp1OV2FrOyQnJ+Ps7ExSUhJOTk7lHY4QQphdZmYmYWFhBAUFYWNjU97hCHFPKervx1x9COk7CSHE/U36YuJBYq6+U7FHRuVp06YNBw8exNnZmcaNG7N9+/YK25kSQgghhChv0ncSQgghhDBV7JpRubm5fPvtt5w6dYqGDRsyadIknn76aV555RUWLVrE/Pnz8fHxKc1YhRBCCCHuGdJ3EkIIIYQoWLFHRg0dOpT58+djb2/PwoULefPNN6lRowZbtmyhW7dutGrVigULFpRmrEIIIYQQ9wzpOwkhhBBCFKzYyag///yT33//nY8//piNGzfyzz//GPcNGTKEffv2sWPHjlIJUgghhBDiXiN9JyGEEEKIghU7GeXl5cX69evJzs5m06ZNuLu759u/bNkyswcohBBCCHEvkr6TEEIIIUTBil0z6vPPP+f5559n9OjR+Pr6smLFitKMSwghRAmVcHFUIQSl+3cjfSchhHiwSF9MPAjM9Xte7GRUly5diIqK4vr163h6eprl4kIIIe6eVqsFIDs7G1tb23KORoh7S3p6OgCWlpZmP7f0nYQQ4sGQ9x6Snp4ufTFx3zNX36nYySgARVGkMyWEEBWMhYUFdnZ2xMbGYmlpiUZT7BnYQjywVFUlPT2dmJgYXFxcjEldc5O+kxBC3P+0Wi0uLi7ExMQAYGdnh6Io5RyVEOZl7r5TsZJR3bt3591336V169ZFtktJSeHLL7/EwcGB11577a4CE0IIUTyKouDr60tYWBjh4eHlHY4Q9xQXFxd8fHzMfl7pOwkhxIMl770kLyElxP3KXH2nYiWj+vXrR//+/XF0dKR37940a9aMSpUqYWNjQ0JCAqdOnWLnzp2sWbOGxx57jFmzZt11YEIIIYrPysqK6tWrk52dXd6hCHHPsLS0LLURUdJ3EkKIB0vezUEvLy9ycnLKOxwhSoU5+06KWszqU9nZ2fz2228sX76cHTt2kJiYaDiBolCnTh26devG0KFDqVmzplkCM5fk5GScnZ1JSkrCycmpvMMRQgghxD3ibvsQ0ncSQgghxIOkJH2IYiej/ispKYmMjAzc3d1LpeinuUiHSgghhBB3wtx9COk7CSGEEOJ+VpI+RIkKmN/K2dkZZ2fnOz1cCCGEEOKBIn0nIYQQQggDWXJJCCGEEEIIIYQQQpQZSUYJIYQQQgghhBBCiDIjySghhBBCCCGEEEIIUWYkGSWEEEIIIYQQQgghykyJk1HBwcHExcXl256YmEhwcLBZghJCCCGEuF9I30kIIYQQwlSJk1GXLl1Cp9Pl256VlcXVq1fNEpQQQgghxP1C+k5CCCGEEKYsittw1apVxn+vW7fOZGlinU7Hpk2bCAwMNGtwQgghhBD3Kuk7CSGEEEIUrNjJqL59+wKgKAoDBw402WdpaUlgYCCffPKJWYMTQgghhLhXSd9JCCGEEKJgxU5G6fV6AIKCgjhw4AAeHh6lFpQQQgghxL1O+k5CCCGEEAUrdjIqT1hYWGnEIYQQQghxX5K+kxBCCCGEqRInowA2bdrEpk2biImJMd71y/PDDz+YJTAhhBBCiPuF9J2EEEIIIW4qcTJq6tSpvP/++zRr1gxfX18URSmNuIQQQggh7gvSdxJCCCGEMFXiZNRXX33FokWLGDBgQGnEI4QQQghxX5G+kxBCCCGEKU1JD8jOzqZ169alEYsQQgghxH1H+k5CCCGEEKZKnIwaMmQIy5YtK41YhBBCCCHuO9J3EkIIIYQwVeJpepmZmXzzzTds3LiRBg0aYGlpabJ/zpw5ZgtOCCGEEOJeJ30nIYQQQghTJU5GHTt2jEaNGgFw4sQJk31SkFMIIYQQwpT0nYQQQgghTJU4GbVly5bSiEMIIYQQ4r4kfSchhBBCCFMlrhmV5/z586xbt46MjAwAVFU1W1BCCCGEEPcb6TsJIYQQQhiUOBkVFxdHp06dqFGjBj169CAyMhIwFOd86623zB6gEEIIIcS9TPpOQgghhBCmSpyMevPNN7G0tOTy5cvY2dkZtz/11FOsXbvWrMEJIYQQQtzrpO8khBBCCGGqxDWj1q9fz7p166hcubLJ9urVqxMeHm62wIQQQggh7gfSdxJCCCGEMFXikVFpaWkmd/XyXL9+HWtra7MEJYQQQghxvzBn32n79u306tWLSpUqoSgKf/75p8l+VVV57733qFSpEra2tnTo0IGTJ0/eTfhCCCGEEGZX4mRUu3bt+PHHH42PFUVBr9cza9YsOnbsaNbghBBCCCHudebsO6WlpdGwYUM+//zzAvfPnDmTOXPm8Pnnn3PgwAF8fHzo0qULKSkpd/UchLgf6PQ6DkQdYM3FNRyIOoBOryvvkIQQ4oFV4ml6s2bNokOHDhw8eJDs7GzefvttTp48SXx8PLt27SrRubZv386sWbM4dOgQkZGR/PHHH/Tt29e4X1VVpk6dyjfffENCQgItW7bkiy++oG7duiUNWwghhBCiXJiz7/Too4/y6KOPFrhPVVXmzp3LpEmTePzxxwFYvHgx3t7eLFu2jFdeeeWun4sQ96qN4Rv5eP/HRKdHG7d523kzvsV4Ogd0LsfIhBDiwVTikVF16tTh2LFjtGjRgi5dupCWlsbjjz/O4cOHqVq1aonO9SDd3ZM7MUIIIcSDyZx9p6KEhYURFRVF165djdusra1p3749u3fvLvS4rKwskpOTTb6EuJ9sDN/I6K2jTRJRADHpMYzeOpqN4RvLKTIhhHhwlXhkFICPjw9Tp06964s/KHf35E6MEEII8WAzV9+pKFFRUQB4e3ubbPf29i6yUPr06dNLPTYhyotOr+Pj/R+joubbp6KioDBj/ww6+ndEq9GWQ4RCCPFguqNkVGZmJseOHSMmJga9Xm+yr3fv3mYJ7HZ39wpLRmVlZZGVlWV8XN539/LuxPz3DTDvTsycDnMkISWEEELc58qi75RHURSTx6qq5tt2qwkTJjB69Gjj4+TkZPz9/c0akxDlJSQmJN+IqFupqESlRxESE0Jzn+ZlGJkQQjzYSpyMWrt2LS+88ALXr1/Pt09RFHQ680w/uxfu7qk6HekHD5EbG4uFpyd2zZqiaG/eUZE7MUJUTDq9jpCYEGLTY/G086SJVxP5GxRClJqy6jv5+PgAhj6Ur6+vcXtMTEy+/tStrK2tZUVkcd+KTY81azshhBDmUeKaUa+//jr9+vUjMjISvV5v8mWuztSt7uTuXlJSkvErIiLC7DEBJK9fz/lOnbk8cCDXxozh8sCBnO/UmeT1641tSnInRghRNjaGb6Tb790YvG4w43aMY/C6wXT7vZvUixBClJqy6jsFBQXh4+PDhg0bjNuys7PZtm0brVu3Ntt1hLiXeNq4mbWdEOLBoNOr7LkQx19HrrLnQhw6ff4BJuLulHhkVExMDKNHjy7yDps5VOS7e8nr13N15ChQTX8hc6OjDdvnzcWpa1e5EyNEBSPTZoUQ5cGcfafU1FTOnz9vfBwWFsaRI0dwc3OjSpUqjBo1imnTplG9enWqV6/OtGnTsLOz49lnn73rawtxL2qSmYV3bi7RWi0UcENbUVW8dTqaZGYVcLQQ4kG09kQkU1efIjIp07jN19mGKb3q0L2ebxFHipIo8cioJ598kq1bt5ZCKKYq6t09Vacjetr0fIkow07Dtuhp01F1OjztPIt1zuK2E0LcudtNmwWYsX+GrHQphDA7c/adDh48SOPGjWncuDEAo0ePpnHjxrz77rsAvP3224waNYrhw4fTrFkzrl69yvr163F0dDTL9YW412jTYmmZkWlIRP23/37j8bi4BLRpcnNYCGFIRL26NMQkEQUQlZTJq0tDWHsispwiu/+UeGTU559/Tr9+/dixYwf169fH0tLSZP+IESOKfa578e5e+sFD5N6oZ1UgVSU3Kor0g4do0rwp3nbexKTHFPgBWEHB286bJl5NSjFiIQRIAVMhRPkxZ9+pQ4cOqAXdELtBURTee+893nvvvTsNV4j7yjlFx78O9gA46fUk31LfFUVheEIindMzwKF0Z30IISo+nV5l6upTBXxyBxVQgKmrT9Gljg9aTeGlg0TxlDgZtWzZMtatW4etrS1bt241qd+kKEqJOlQHDx6kY8eOxsd5K7kMHDiQRYsW8fbbb5ORkcHw4cNJSEigZcuW5X53Lze2eHdNcmNj0Wq0jG8xntFbR+fbr2B43ca1GCeFk4UoAzJtVghRXszZdxJCFF+OLoeJF38lR1Fol57BvOhYDttYE6vV8reDPTvsbLliYQlOfhAgddWEeNDtD4vPNyLqVioQmZTJ/rB4WlV1L7vA7lMlTkZNnjyZ999/n/Hjx6PRlHiWn4l78e6ehWfxptTltesc0Jk5HeYweddk0nLSjPu97bwZ12Kc1KcRoozItFkhRHkxZ99JCFF8C44u4HTCGVws7Jh6/SoWKDS/URvKJ1fHDjtbNtjbMrH9VOzk5rAQD7S0rFyWH7hcrLYxKYUnrETxlbhHlJ2dzVNPPfXAdqbsmjXFwsenwAKIACgKFj4+2DVratzUOaAzLX1aGh/bWtiy9om1kogSogw18WqCp23RiSYrjRVVHKuUUURCiAfFg953EqI8HIk5wvcnvgfgnTYf4PHEInC6WXi4cVYW/rl60jUaNtmV7uJHQoiKKy41iznrz9D64838eeRasY7xcrQp5ageDCXuFQ0cOJDly5eXRiz3BEWrxXvihBsP/pOQuvHYe+IEFK3p3ZUzCWeM/87IzUCPvlTjFEKY0mq01HGvU2SbbH02T/39FLuv7S6jqIQQD4IHve8kRFlLz0ln4s6J6FU9jwU/Rle/dpCbBa8dhIF/wxPfowz8m15NXwPgrwt/lXPEQoiyFhGfzrt/naDNjM18tvk8SRk5BLrb4WxrSWHVoBQMq+q1CHIry1DvWyWepqfT6Zg5cybr1q2jQYMG+Ypwzpkzx2zBVVROXbvCvLlET5tuUszcwtsb74kTDPtvkZKdwtXUq4ChVpSKSmJmokwHEqIMXU6+zK5ruwBwsXYhMSvRuM/HzocX6rzAyvMrOZ94nmEbhjG43mBea/walhrLQs4ohBDFI32nm1SdzrAYTGwsFp6e2DVrmu8GnhB365ODnxCREoG3nTcTWk6A0NWwcgj41IdhO43teqcG8+XRBeyP3E9UWhQ+9j7lGLUQoiycupbMV9su8M/xSHR6Q8mgBpWdGda+Kt3q+rDhVBSvLg1Bo4JfrgZ7VSFNUblioQcFpvSqI8XLzaTEyajjx48blxM+ceKEyT6lsKlr9yGnrl1x7NSJs+3aoY+Lx/u9Kbj261dgh+pswlkAfOx9yNZlE58ZT0JWgiSjhChDcw7NIVefS5tKbfii0xeExIQQmx6Lp50nTbyaoNVoebLmk8w6MItfz/7K9ye+50D0AWa2m4mfg195hy+EuIdJ38kgef36/DfyfHwKvJEnxJ3acWUHK86uAODDhz/EycoJDi007KzV62bD7DT8rp2kmVM1DiafZ/WF1QxtMLQcIhZClDZVVdl7MZ6vtl1g29mbixW1re7Bq+2r0qqqu/H9uHs9X2a1qsbF9Vew1918j05W9FR+xI/u9XzznV/cmRIno7Zs2VIacdyTFK0Wrb0D+rh4bGrWLPTO3un40wDUsvYkIj2KeCAhPQ5cyzBYIR5gB6IOsOnyJrSKljHNxqDVaGnu0zxfO1sLW95t9S4tfVsydfdUjsUeo9+qfkxpPYVugd3KIXIhxP1A+k6GRNTVkaPgPwvX5EZHG7bPmysJKXHXEjMTeXf3uwA8V/s5HvJ9CGLPQvguUDTQZMDNxkd/hn/eondAIw5qDFP1htQf8kAliIW43+n1KutPRbNg2wWORiQCoFGgR31fhrWvSj0/53zHXDgcQ/S/V7H/z2Q9R1UhaVMkF6q5U7WxV1mEf9+740qa58+fZ926dWRkZAAUuSre/cy2Xl1smzVFY2dXaJuzFzcAUPPCTlwTIgBI+OMlOLWqTGIU4kGmV/XMOjALgCdrPEk112q3PaZbYDd+7f0rDT0bkpKTwphtY5i6ZyoZuRmlHa4Q4j72oPadVJ2O6GnT8yWiDDsN26KnTUfV6co4MnE/UVWVD/Z+wPWM6wQ5BzGqySjDjkOLDN9rdAenSjcPCO4IQNcrp7DV2hCeHM7R2KNlGrMQonRk5epYfuAynT/dxrClhzgakYi1hYbnH6rCljEd+PzZJgUmovR6lR3LzxV4TgUFUNm+/Cx6/YPx/l3aSpyMiouLo1OnTtSoUYMePXoQGRkJwJAhQ3jrrbfMHmBF5zdnDoFLl2JTs2bBDU6t4vTVPQDUzM7GVW8oXB6flQwrXpCElBClbNWFVYTGh+Jg6cDwRsOLfZyfgx8Luy803CVF4bezv/HsP89yLqHgNyghhCjMg953Sj94yGRqXj6qSm5UFOkHD5VdUOK+syZsDevD16NVtEx/eDo2FjaQkwlHlxkaNB1keoBbMDhXwV6XTWe3eoChzyCEuHelZObw9bYLtJu5hXG/H+dibBpONha81rEqO8c9wod96xPgbl/o8ZHnEklLzCp0v4JCemI2kecSSyH6B0+Jk1FvvvkmlpaWXL58GbtbRgM99dRTrF271qzB3fP0OnLXjuP8jUKltbJzcL1x1y9Be+OlXzse9HInUIjSkJ6TzmchnwHwcoOXcbMp2coXlhpLRjYZydddvsbD1oPzied55p9nWHFmxQMzokEIcfce9L5Tbmzs7RuVoJ0Q/xWVFsVH+z4C4JUGr1DXo65hR+hqyEgAp8pQrbPpQYoCVTsA0DvX0Fdfe2ktWbrCP4gKISqm2JQsZq49TeuPNzP939NEJ2fh7WTNpB612T2hE2O71cLT0fq250lLLt7ff3RM+t2GLLiDZNT69euZMWMGlStXNtlevXp1wsPDzRbYfSF8N5cyYsnWKNjr9fjl5uKqM4yMMiSjVEi+CuGyjLwQpWHhyYXEZsTi5+DHc7Wfu+PztKrUit96/UabSm3I0mXxwd4PeGvbWyRnJ5sxWiHE/epB7ztZeBZvwZbithPiVnpVzzu73iElO4V67vUY0mDIzZ2RRwzfm7wAmgJquwZ3AKDFleP42PuQkp3Clgip8SbEveLS9TQm/nGcNjM28+XWC6Rk5hLsac/MJxqw/e2ODG0XjIN18ctk2zlaFavd5kvX7zRkcYsSJ6PS0tJM7urluX79OtbWt8823m8ihr/G2Yfbkrp9e/6dqdGctjLcaamRnY0GcL0xCipBozFpJ4Qwr6i0KBadWATA6KajsdIW782lMO627nzZ+UveavoWFooFG8I30G9VP47EHLn7YIUQ97UHve9k16wpFj4+hpEohbDw8cGuWdMyjErcL345/Qt7I/dio7VhWttpWGosb+7s9hG8fgiav1TwwUEdAAVNzCl6VX4EgFXnZaqeEBXdiatJvLYshEc+2cqyfZfJztXTuIoLXw9oysY329O/uT/WFgUvLlYYvU7P6b2Rt22XrOhZdDaShLTsOw1f3FDiZFS7du348ccfjY8VRUGv1zNr1iw6duxo1uDuBbqkJHTXr6NPL6CwsYM3Z6wMH4BrZucA4GYcGaU1aSeEMK/PQj4jU5dJE68mdAnoYpZzahQNg+oN4sdHf6SyQ2WupV1j0NpBfHf8O/Sq3izXEELcfx70vpOi1eI9ccKNBwUnpJwefbTQVYmFKExYUhifHvoUgDebvkmQc1D+Rh7VwN6j4BPYu4NvAwB6WRim8u++tpvYdJkyKkRFo6oqO89d5/nv9vHY/J38cywSvQoda3qy/OWHWPlqa7rV9UGjKfmKmLocPeu+O8mZvdFwm8PP+VmSmqPju50X7/CZiDzFH7N2w6xZs+jQoQMHDx4kOzubt99+m5MnTxIfH8+uXbtKI8YKTbEwvISqLjf/zoDWnLFzAKBWliFz6mJSM0oxrOoR0LpMYhXiQXHi+glWX1wNwNjmY82+THN9z/r82utX3t/zPv9e+pd5IfPYG7mX6Q9Px9NOppkIIUxJ3wmcunaFeXOJnjbdpJi5YmeHmp5Ows8/49SjB7b165VjlOJekqPPYeKOiWTqMnnI9yGervX0zZ25WZCZBA7FWH790Zlg60qQRw0axGznWOwx/rn4D4PqDSq12IUQxafTq6w9EcVX2y5w/GoSAFqNQq8GvrzSviq1fZ3u6vw5WTr+/eoYEaEJaCwUug2ph6oaVtW7tZi5g6s1D/evTnUrPZuXHGLRrksMeTgYV/u7m33xICvxyKg6depw7NgxWrRoQZcuXUhLS+Pxxx/n8OHDVK1atTRirNCMd/EKWI5YVTScsXMEoGa2IVnllreaXt5x3T8ueA67EOKOqKrKrAOzAOgV3It6HqXzwcbByoEZ7Wbwfuv3sbWwZV/kPp5c/SQ7r+4slesJIe5d0ncycOralWqbNlJl8WIqzZ5NlcWLqbF3D/bt26FmZpK6ZXN5hyjuId8d/44TcSdwtHLkgzYfoFFu+Vhz6i+YUxv+HX/7E1V5CDxrgqLQp2ofAP668JcsVCJEOcvM0fHTvnA6fbKV15aFcPxqEjaWGga2CmDrmA7MfbrxXSeistJzWDXvCBGhCVhYa3nstYYEN/KkamMvXpjWmha9DKMtnTxsGPBRa6o29qJLHW/q+DqRlq3j+51h5niqD6wSj4wC8PHxYerUqeaO5d5keWNkVE7+kVGxGbHE56ahQaGajTtkXzMWME/SaND3W4SmTu8yDVeI+92G8A2ExIRgo7VhRJMRpXotRVH4X/X/0dCzIWO3j+Vswlle3fgqg+oOYkTjEVhqLW9/EiHEA0H6TgaKVot9yxYm2/w++YTUTZtw7tOnnKIS95qT10/y9dGvAZjUchI+9j6mDQ4tAn0u2LqW6LzdArsxY/8MzieeJzQ+lDrudcwUsRD3L1WnI/3gIXJjY7Hw9MSuWdO7mnadlJHD0r3hLNx1ieuphpFJLnaWvNAqkIGtAnB3ME+txfTkbFZ9doS4K6lY21nw2OsN8Ql2Nu7XaBTqtKnE/tVhpMRlkputw8rGAkVRGNm5Oq8sOcSi3ZcY0jYIFzsZHXUnSjwyKigoiHfeeYczZ86URjz3HEVb+DS9M/GG1yjQOQibkcdB0eJ6YwSVTlFIqXb/14kQoixl67KZc2gOAIPqDcrfOS0lwS7BLOu5jKdrGqYILDq5iBf+fYGIlIgyub4QomKTvlPRtA4OJokoNScHVS91+ETBMnMzmbBzAjpVR7fAbvQI6mHaIPYshO8CRQONny/eSc9thF8H4XxqNR2rGPrnqy5IIXMhbid5/XrOd+rM5YEDuTZmDJcHDuR8p84kr19f4nNFJ2cyfU0obT7ezKx1Z7iemkUlZxvefawOu8Y9wuguNcyWiEqJz+SPT0KIu5KKrZMVfUc3MUlE5bF3scbBzRpVhZjwFOP2rjdGR6Vm5croqLtQ4mTUG2+8wdq1a6lduzZNmzZl7ty5REbevur8/aqoaXpnEgydzppuNSE3E1QdloDjjdFR8ZnxZRWmEA+En0J/4mrqVTxtPXmx7otlem1rrTWTHprE3A5zcbJy4kTcCfqt7seai2vKNA4hRMUjfafi0yUlcfnll4n97LPyDkVUUHND5hKWFIanrSeTW07OXxfy0CLD9xrdwdmveCeNPgEn/4DQv+ld1TBrYc3FNeTocswXuBD3meT167k6cpRJHUCA3Ohoro4cVeyE1MXYVMb/foy2M7bw9faLpGblUsPbgU/6NWTb2x0Z/HAQ9tZ3NKGrQInR6aycdYjE6HQc3Kx5/K0meFR2KLS9T5AhSRUdlmTcpigKIzpVB2DhrkskpsvKeneixMmo0aNHc+DAAU6fPs1jjz3GggULqFKlCl27djVZKeZBYVnFH+s6tdE658+k5o2MquVWC1Ch9RsAuOhvFDHPTCizOIW438VlxPHNsW8AGNFkBHaW+ZdRLwudAjrxW6/faOLVhLScNMbtGMe7u94lPSe9XOIRQpQ/6TsVX9qePaTv2UvcV1+TtHp1eYcjKpi9kXv5KfQnAKa2noqLjYtpg5xMOLrM8O+mg4p/4uAOhu+XdtLauzketh4kZCWw4+qOuw1ZiPuSqtMRPW06FFRb7ca26GnTUQsYsJHnSEQiw5YcotOcbfxyIIJsnZ7mga58P7AZa0e244mmlbHUljhdUaTYiBRWzj5EakIWLt52PD6mKS7eRX9m8A4y1KWKuphssr1rHW9q+TiSmpXLDzI66o7c8U+3Ro0aTJ06lTNnzrBjxw5iY2N58cWyHYlQEXiPHUvwypU49eiRb9/p+NMA1HStCdaO0PVDeOxTY92ohKziJ6P0eh0RJ48RumsbESePodcX/octxINowdEFpOakUtuttvGuZnnxdfDl+27f80qDV1BQ+OP8Hzz9z9PGBLUQ4sEkfafbc+reHfehQwCInDSZ9MOHyzkiUVEkZyczeedkAPrX6E/bym3zNwpdBRkJ4OQH1ToX/+Q+DcDOHbJTsLh2hJ5BPQGZqidEYdIPHso3IsqEqpIbFUX6wUP/2ayy9UwMT3+zh75f7GLtyShUFTrX9uK3Ya34dVhrOtX2RqMx70rYAJEXkvhzzmEyUnLw8Hfgf281wdHN5rbH5U3fiw5LMlnYQKNRGNX55uiopHQZSVlSdzXebf/+/Sxbtozly5eTlJTEk08+aa647nnpOemEJ4cDN6bp5XGvhpuuZCOjzu3bzeZF35Aaf924zcHNg0cGvUz1lq3NF7QQ96jzCef59eyvAIxtPtZ0RZ0CmLvQYkEsNBa83vh1Wvi0YMKOCYQlhfHsP88ypvkYnq75dP5pBUKIB8KD3nfS63VcDT1JamICDi6u+NWui+Y/qwp7vvkmWWFhpG7cxJXX3yBoxXIs/Yo53Urct6bvm050ejT+jv681eytghsdXmr43uSFkq1WrdFAUHs4uRIubqV3oydYfGox265sIyEzAVebkhVCL2s6vcr+sHhiUjLxcrShRZAb2lL4MC9EntzY2BK1y9Xp+ed4JF9tu0hopGGEkYVGoXejSgxrX5Ua3o6lFitAxKl41nx1jNxsPb5Vnen5WgOs7Yq30JCHvwMarUJGSg4pcZk4edga93Wt40MtH0dOR6Xw/a4wRnepUVpP4b5U4mTU2bNn+emnn1i2bBmXLl2iY8eOfPzxxzz++OM4OpbuL9G95HzieVRUPGw98LD1gMwkw5djJVxvFOVMyLh+m7MYElGr5kzLtz01/jqr5kyj9+iJkpASD7zZh2ajV/V0qtKJ5j7Ni2ybvH490dOmm9zNsfDxwXviBJy6djV7bC18W/Bb79+YvGsy269sZ9q+aey9tpf327yPs3X+6b1CiPuP9J0MintzTdFo8Jsxg0vPPU/W6dNEvDqcgGXL0DrYl0fYogJYf2k9f1/8G42iYdrD0wqfit9vERz9BercwcqMwR1uJKO2UKPjBGq71SY0PpQ1YWt4rvZzdxN+qVp7IpKpq08RmZRp3ObrbMOUXnXoXs+3HCMT9zMLT89itdO5uvHjnkt8u+MiEfEZANhZaXm6eRVeahuEn4vtbc5w9y4ejmXd9yfQ56r413Hj0VfqY2ld/GS1haUWD39HYi4lExWWZJKM0mgURnaqzqs/hbBwVxgvPRyEs62spl1cJZ6mV6tWLf79919ee+01IiIiWL9+PQMHDnygOlO3ip3/Oee7dCV+8WKT7SZT9ABOrIS59WH9ZFxcqwEQn150Mkqv17F50TdFttmy+JvSnbKn10HYDjj+m+G7TA8UFczOqzvZdXUXFhoLRjcdXWRbcxVaLClXG1c+f+Rz3m7+NhYaCzZHbObJ1U8SEh1SKtcTQlQs0ne6eXPt1kQU3Ly5dm7fbpPtGnt7/Bd8idbDg6yzZ4maMqUswxUVSGx6LB/s/QCAl+q9RCOvRoU3tnODVsOLX7j8VlVvrHJ95SBkJhmn/FfkqXprT0Ty6tIQk0QUQFRSJq8uDWHtCVkoQZQOu2ZNsfD0pICKUQCoQKarB103JvPuXyeJiM/Azd6K0V1qsHv8I7zbq06ZJKJO74lk7TfH0eeqVG3sSc9XG5QoEZXHJ9hQNyr6P3WjALrV9aGmtyMpmVI7qqRKnIw6ffo0+/fvZ9SoUfj4lM2y6RWZLimJnIgIchNMp9zl1YYxTtHLTDR8t3PDraHh7kpCbmqR574aejJfp+2/UuKuczX0ZMkDL45Tq2BuPVj8GPz+kuH73HqG7UJUALn6XGYfmA3As7WepYpTlULbmqPQ4t1QFIUBdQawtMdSqjhWISotihfXvchXR79CJ0leIe5rD3rf6U5vrln6+uL/xedYBQfj/vLLpRmiqKBUVWXK7ikkZiVSy60WrzZ8tbCGd38xlyrgUQMqNYKUaHoE98BCseBU3CnOJ5y/+/ObmU6vMnX1qQKTAXnbpq4+hU5vhtdGiP9QtFpS3bxQIN/vYN7jWdV7cj0jl8qutkztXZdd4x5hRKfquNhZlUmMx7ZEsGlxKKoKtVr70nVIXbSWd1YyO29Fvaiw/MkojUZh5I3aUT/sCiMpQ2pHFVeJfxo1ahjmQR46dIilS5fy008/ERLy4N7dN9aZ+c8H2DMJt66kh6GYIoCNi3HeeWJegqoQqYnFqylV3HYlcmoVrHgBkq+Zbk+ONGyXhJSoAH4/+zsXki7gYu3CKw1fKbLtnRZaNLe67nVZ0WsFvYJ7oVf1fHHkC4ZuGEp0WnSpXlcIUX4e9L7T3dxcs23YkODVq7CpKXU4HkS/nfuNHVd3YKmxZNrD07DUFjL95fhv8F2Xu++fDtsFQzeDZw3cbNyMRdIr4uio/WHx+UZE3UoFIpMy2R8WX3ZBiQdG0sZN2Jw5iQ6FRGsHk30KsL5Kc/ZXbsCn/RuydUwHBrYOxNbKvPVZC6OqKgfXhLFj+TkAGj7izyPP10JzFyvz5a2odz0ihdyc/DeRu98yOmrhLhkdVVwl/onExMTwyCOP0Lx5c0aMGMHrr79Os2bN6NSpE7HFLGR2P1EsDWW31Jxc4zadXsfZhLPALdP08pJRtq64WhuSUfGpRQ+ddXApXrHE4rYrNr0O1o4jf56bm9vWjpcpe6JcJWcn88WRLwB4teGrOFk5Fdm+pIUWS5O9pT3T2k7jo4c/wtbClgNRB3hy9ZNsi9hW6tcWQpS9B73vdLc3125dYCL90CHSDx40S1yiYotIjmDWgVkAjGwykuqu1QtvfGgRXNkPMaF3d1EL0xEbfaoaak/9ffFvcvW5BR1R5jJzdPxx+AoTVh4rVvuYlMITVkLcCV1KClemvAfAyurteb77u7zdZhgfN3uOlVUNCdwG1y+g1+nwcbbF4i6SQCWlqiq7fz/PvlWGhFDzx4Jo068ayl0W9Hd0t8HWyQq9TuV6RP7ZTRqNwhudDKV4ftgpo6OKq8S/GW+88QbJycmcPHmS+Ph4EhISOHHiBMnJyYwYMaI0YqzYtDeSUbeMjIpIiSAjNwMbrQ0BTgGGjcZklAuuEQcASEgKL/LUfrXr4uDmUWQbR3cP/GrXvcPgCxG+O/+IKBMqJF81tBOinHx37DsSshIIcg6iX81+t21f3EKLxW1nDr2r9mbFYyuo7VabxKxEXt/8OjP2zyBbl11mMQghSt+D3ncy1821tL37CB/0Ildef4Psy5fNEZqooHR6HZN2TSIjN4Nm3s0YUGdA4Y1jz0L4TlA00Ph58wSQmQzZabSr3A4XaxdiM2LZG7nXPOe+QxHx6Xz872laf7yZN5cf5VJcerGO83K8/dL1QpREwrKf0cRd56q9B0trdUOvaDjuWY1tlRvzY+1HSba0wzc9nociT5ZpMlSvV9my9DRHNkYA8HC/6rR4LMgsK1grioLPjdFRUReTCmzTo54v1b0cSM7MZdGuS3d9zQdBiZNRa9euZcGCBdSuXdu4rU6dOnzxxRf8+++/Zg3uXnBzmt7NuyV5U/Squ1ZHm7esbEai4butK64ehtcugVzUIua4azRaHhlUdI2EjgNfzrck8l1LLeZ0oeK2E8LMIlIiWBpqWL55TLMxWGpuv2qFXbOmWNymVouFjw92zZqaJcbiCnQOZGmPpTxf29CBXhq6lOfXPE94ctHJaiHEveNB7zuZ6+aabcMG2NSsiS4xkYhXh6NLSTFnmKICWXhyIYdjDmNvac+HD3+IRiniI0vIjUWEqne7s8Ll/7V6FMwIhJN/YKm15NGgRwFYdb7sp+rp9CqbT0czeNEB2s3awlfbLhCflk0lZxtGd6mOl6M1hX3MVjCsqtciyK0sQxYPAPeXBpMx5HXmNXqS7P9Mnc2ysGJN0EMA9L2wo8ySobpcPRu+P0norkgUBToOqEXDTv5mvUbeVL3oAupGgWF01IhOhhGc3++8SHKmjI66nRIno/R6PZaW+T/4WVpaotfrzRLUvaSgaXp5xctruN5S3+CWaXpuPg0AyFIUMjLiijx/9Zat6T16Yr5OnKO7B71HTzRZCtlsHLzN204IM/v00Kfk6HNo5duKtn5ti2ybumMnmWfPomi1eE+cAIpi+PovRcF74gQUrRa1jP8vs9JaMa7FOOY/Mh8XaxdC40Ppv7o/qy+sLtM4hBCl40HvO5nr5prG1pbKX3yBhbc32RcucPXN0ai5FWPqlDCf0/GnjdPwxzUfh59DEQmmnEw4sszw72YvmicAO3dQdXBxK3Bzqt6my5tIzi74Q6i5xaVmsWDrBdrP2sLgRQfZfDoGVYW21T34ZkBTtr/dkRGdavB+H0MC97+9mrzHU3rVQXuX05OE+C/FwoKGo4dzvVq9ApOhfwe14a/gh/mp3YAySYbmZOtYs+A45w/FoNEqdB1SjzptKpn9OjeLmBc8MgqgR/2bo6MWy+io2ypxMuqRRx5h5MiRXLt2cxrX1atXefPNN+nUqZNZg7sXaF1dsQoMROt+8w8tX/FygHqPQ+MB4BqIraMf1jdGRCVE336+t0+1Gjw/Yx4dBg6lQZdH6TFiDEM+/750ElEAAa3BqRL539ryKODkZ2gnRBk7FH2IDeEb0CgaxjQfU+TQ2/hly4h45RUihg0jNy4Op65d8Zs3Fwtv00SqhY8PfvPm4tS1KzlXrxLWp2+51CTp4N+B33r9RjPvZqTnpjNx50Qm7ZxEek7xhuILISom6TsVfnPN1sm5RDfXLL29qPzlFyi2tqTt3En0jJmlEa4oJ9m6bCbsmECuPpeO/h3pW61v0QeEroaMeHCqDNU6myeIqh0N3y9uBb2eOu51qOpclWx9NusurTPPNQqgqiqHwuMZ9cthWk3fzIy1p7mSkIGzrSVDHg5iy5gOLHmpJV3r+hhr8HSv58uC55vg42w6+sTDwZoFzzehez3fUotXPHhSd+1Cn5UFgFajMKVXnQLbxds683WDvrz6XPtST4ZmZeSy+rMjXD4Zh4Wlhp7DG1CtqVepXMszwBFFgdT4LNISswpso9UovHFjdNR3O8NIkdFRRSpxMurzzz8nJSWFwMBAqlatSrVq1QgKCiIlJYX58+eXRowVmuvTT1N17b94jRpl3HY6/jQANd1q3mzY9i3o8zm4V0VRFFwx3P1LiD1122ts/2khXw19DkVR6DLkNWq36WD+qXm30mih+4xCdt74D6X7x4Z2QpQhvapn5gHDB4/Hqz9uOvrwFqpOR/T06US//wHo9di3aInW0REAp65dqbZpI1UWL6bS7NlUWbyYaps24tS1KwCxn31G1rlzhA96kfglS4ucSlsavO29+a7rdwxvNByNomHVhVX0/7s/p+Ju/3+FEKJikr6TQfWWrRn6xff0f3caPlUNnfWmPfqU+Oaabd26VJrxMQAJS5aQ8MsvZo9VlI/PD3/O+cTzuNm4MaXVlNvXejm0yPC9yQvm65dWbg6WdpAWCzGnUBSFPtUMo6NKY6peWlYuy/ZdpsdnO3liwR7+PHKNbJ2ehpWdmfVkA/ZN7MTkx+oQ5GFf4PHd6/myc9wj/Dz0IWp6G/o6wztWlUSUMKvM06eJeGUYYX36oktMBAy/e6+0D87X1sfZxiQZWlp96YyUbP769DCR55OwstHSa2QjqtR1L5VrAVjZWODmZ1g5sLCpegA96/tSzcuBpIwcFu++VGrx3A8sSnqAv78/ISEhbNiwgdOnT6OqKnXq1KFzZzPdjbjHJWQmEJMeA1DoB2UAV60tUfo04uPP3facseGG1QBcfMrwTaVOb+j/o2FVvVuLmTtVMiSi6vQuu1iEuOGfi/9wKu4U9pb2vNbotQLb6NPSuDpmLKlbtgDgOWok7q+8YtKhVbRa7Fu2KPB4nylTUHNySV6zhuiPPiLzxHF83nsPja2t+Z9QIbQaLa82fJUWPi0Yt30c4cnhPL/meUY3Hc1ztZ8zSyFGIUTZkb7TTRqNFv+6DajRqi1RF85xPeLO6uM5de1K9qhRxM6dS3pICC5PPSX/N97jDkYdZNHJRQBMaTUFd9tifKhsMdSwAp65CpcDWFhDQBs4vwEubgGfejwW/BhzQ+ZyJPYI4cnhNxcougvnY1JYuvcyvx+6QkqWYbqptYWG3g0r8fxDATT0dyn2ubQahVZV3endqBKz1p1h78U4XmwTdNcxCgGg5uYSOfkdyM3Funp1tC4uxn0pmYbf3a51vOnZwBcvR0OdMq1GITM0lOsLvsK6WjU8R7xh1phSE7JYNe8wCVHp2DhY0ntEIzyrOJr1GgXxCXIi7koqUWFJBDcueNEjrUbhjUeqMfKXI3y7I4yBrQNxtLl9fduyoNPrCIkJITY9Fk87T5p4NblZ47oclCgZlZubi42NDUeOHKFLly506dKltOK6Z+VN0aviWAV7yxt3MHQ5kBIJtq5gbfgjcbV2gow0EpIiijxfTnYW8deuAOAVEEx02AWunj5J5dr18ArMn4k2qzq9oVZPw6p5qdGGGlEBrWVElCgX6TnpzA2ZC8CQ+kPwsM1fDDcnKoqIV4eTFRqKYmVFpY+n49SjR4muo7Gzo9Ins7FpUJ+YWbNJ+msVmWfPUXn+fKwqm6Ewagk09W7Kb71+493d77IlYgszDsxgb+RePmjzAa42xVudSghRvqTvVLA6bTsS3KQ5br53/v+q+ysvYxUchGOXLpKIuselZqcyeddkVFT6VuvLI1UeKd6BdfsavswtuMONZNRWaP0GnnaetKrUil1Xd7HqwireaHxnH6xzdHrWn4xmyd5L7L0Yb9we6G7H8w8F8GTTyrjYWd1x2K2qGhJ4ey/Go9eraKRelDCD+B+XkHniBBonJ7zfmWzcrqoq287Goqh6enikUSPtPA6Wrii4AFqyIyJIWb+e9H37cB86xGw3dhNj0lk17wgpcZk4uFrTe2QjXH0KHjlobt5Bzpzcca3IkVEAjzWoxGebznEhNo0f94TzWsdqZRJfUTaGb+Tj/R8TnX5zETJvO2/GtxhP54DyuTlWoml6FhYWBAQEoNPpSiuee07yuvVc7NWbqA8+RKfXseHSBgA87TzR6W+8TvEXYW59w9cNrk5VAEj0Knz0FEBcxGVUvR5bRyfsXd0I+edPtiz6hgsH95XOE8qz50vYMAUSLkFQW6j/pOF7bsHzY4UobYtPLSYmPYZK9pUKXeI55pM5ZIWGonVzo8riRSVOROVRFAX3QYOo8v33aN3cyAoN5dITT5AZGno3T+GOuNi4MK/jPCa2nIilxpJtV7bx5KonORB1oMxjEUKUnPSdCmbv4oq7nz+KpsQVI4wURcGpa1djIkrV69GnpZkrRFGGZh2cxdXUq/g5+DGu+bjyDudm3ahLu4x937xC5qsvrEavlmzhgcikDOZsOEubjzfz2rIQ9l6MR6MYRpMseakFm9/qwJC2wXeViAJo4OeMg7UFSRk5nIosm2Lr4v6WHRFB7GefAeD99lgsvW7WYwq7nob1lZMMiljKhcWzWPPZLFa8P5FvX3uJc/t249ipE5aVK6NLSiLpL/NMcY27msofs0NIicvE2dOW/41pUmaJKACfYMOKejGXktHrCv9/QHvLynrf7rhIalb5LraxMXwjo7eONklEAcSkxzB662g2hm8sl7hK3AOYPHkyEyZMID4+/vaNHwD61BSyzp0j8twRuv3ejRVnVwCGIsvdfu9m+MHmraRn42I8ztXN8MsZ71T0inR5U/Q8A4NRFAXvYENWNeri7af33TFVhb0LYNdciLpRYD0jAb7rDLOqQU5G6V1biAJEp0Wz8MRCAN5s+ibWWusC2/lMnoRjly4ErliOXePGd31d+4daEvT7b9jUq4eFXyWsgspnyLuiKDxT6xmW9VxGoFMgMRkxvLTuJb448gW5ellJSoiKTvpOpU+fkcHVt94iYvhrqDlSMPZesuXyFlaeW4mCwgdtPsDByuH2B51ZC9tnQXJkia6l6nSk7dtP0t//kLZvP2phSWKvOtDwWej2Idy4udzRvyOOlo5EpkVyMOr2i5yoqsrOc9cZtuQQD8/YwmebzhGTkoWHgzUjHqnGznGP8M0LzWhb3dNsI5gstBrj6mV7LhS9YrcQt6OqKlFTpqBmZmLXsiXOTzxhsn/Dmg08GrMOe53pTYDU+OusmjON8wf34TbAMIU2/scf73q16qiwJP74JIT05Gzc/ez535gmOLmXXRkNABcvO6ztLMjN0RN3teibH481qESwpz2J6eVbO0qn1/Hx/o9RyV+7K2/bjP0zbg6kKUMlTkZ99tln7Nixg0qVKlGzZk2aNGli8vXA0RqmrJ2OPVV4pvHqdsMG25vTavKm2CRkJhR5+phLFwHwDDB8CPa6kYyKuXj+7mMvTMR+SLoMVg5Qo7thm40LJF2FnDS4vKf0ri1EAT47/BkZuRk08mxEt8Buxu2qqpK29+YoQa2zM5Xnf4ZV5cpmu7alry8BPy3F/6uv0NgYVqtR9Xr06WW/wl0tt1osf2w5fav1RUXlq6Nf8dK6l4hKiyrzWIQQxSd9p4JFnDrO3/Nmsu+PFXd9rpxr10jbtp30ffuI+uDDMl98QtyZ+Mx43tvzHgAv1HmB5j7Ni3fg7vmw+UMIWVzsayWvX8/5Tp25PHAg18aM4fLAgZzv1Jnk9evzN1YU+N8CaD4ErOwAsLGwoWugYbGTvy78Veh1ktJz+H5nGJ0+2cbz3+9j7ckodHqVlkFufP5sY3aPf4TRXWtSyaV0PkS3vjFVb/eF66VyfvHgSPrjT9J270Gxtsb3/akm06H1eh3xm34FCl9/fcvib3D83//Q2NuTffEiabt23XEsV84k8NfcI2Sl5+Id5ETf0U2wdy745nRpUjQK3oGG0VHRYUlFttVqFEY8cmNlvXIcHRUSE5IvT3ErFZWo9ChCYkLKMCqDEhcw79u3bymEce9SbySjNAX0eVRUFBRmhP1JR0BbUDIq4QKkRINjwSOk8kZG5dWH8goMBkUhNSGetMQE7F1KoW7Mid8M32s9BpY33igVBao+AkeWwoXNhn8LUQZOxp1k1QXD0N6xzcfenI6Rm0vURx+R+PMveE+aZLzzUho01tZobhmWfP2LL0leu5bK8+djHVy2o6XsLO34oM0HPOT7EB/s/YCQmBCeWPUEH7T5oPg1NoQQZUr6TgVLjY/jzO7tJMVE0fJ//e/qXNZVq1Lpk9lcGf4aiStWYF2tKm4vvGCmSEVpUFWVqbunEp8ZTzWXarzRpJh1mGLPQvhOUDTQuOBp+/+VvH49V0eOMoz+v0VudLRh+7y5xlV1i9KnWh9+P/c7G8I3MKnlJOws7Yz7jl9JYunecP46epXMHMMIEAdrC55o4sdzDwVQw7v0iyvDzbpR+8PiydHpsdTe+VRY8WCza9EC+4cfxv6hllgFmBbtDzt+HKusoqeCpsRdJyriEi5PPkn84sXEL1qMQ9u2JY4j7Ggs6749iS5XT+Varjw6rD5WNiVOY5iNd5ATl0/FExWWTL32Rbft1dBQO+ri9TR+3HOJ4R3KvnZUbHqsWduZU4l/ilOmTCmNOO5ZYWmXsQUsdAXfgVNRicpJIcTKmjqRGnL//gcLT0/cPF0ASLh6AC5sgkbPFnh8/Ue64uFfBd/qNQGwsrHF3c+fuCuXib54nuAmxbyDVFy6XDj5x42L9zPdV7XjjWTUVvNeU4hCqKrKrAOzAOgR1IMGng0A0KWmcnXUm6Tt3AmKgqoruzsNutQ0En//ndyoKC7170+lGR/j2KlTmV0/T8/gnjTwaMDY7WM5GXeSkVtG8kytZ3ir2VuFTmMUQpQP6TsVrFKNWgDEhF0kNzsbC6u7q5fj2LEjXmPHEjNzJtEfz8AqMBCHdu3MEaooBasurGJzxGYsNBZMbzu9+O9deaOhqncD59sXwFd1OqKnTc+XiDLsVEFRiJ42HcdOnVC0/1mkJ/4iXNgC9R4HW1caeTaiimMVLqdcZkP4BroFPMbfxyJZsjecoxGJxsNq+TgyoFUAfRv5YW9dth+aa/s44WJnSWJ6DseuJNE0QBY8EXfGqrIf/t9+U+DfzvFzV4p1jtTEBKoOeJ74JUtI27WLrHPnsK5evdgxnNkXxabFoah6laCGHnQdUhcLy/JdTMs72BngtkXM4cbKep2q8ebyo3y7/SIDWwWW+f8JnnYFr/p3p+3M6Y5T5QcPHmTJkiUsXbqUQ4cOmTOme0pybioAmiKmwLY4o8fmd1cu/3DSOCzYZ+B7tDijJ0GrgbjCp9zVbd+JzkNew9WnknGbd1BVAKJLY6pe2DZIiwU7dwj+T6o3uIPhe/RxSI0x/7WF+I/NlzdzKPoQ1lprRjUZBUDO1auEP/MsaTt3otjaUnn+Z7gPGlRmMWkd7An6dQW2zZqiT03lymuvEzNvXuF1J0qRv5M/Sx5dwsA6AwH4+fTPPPfPc1xMuljmsQghbk/6TqacPL2xc3ZBr8slOuyCWc7p9uIgnJ98AvR6rr45mqxzpVhjU9yxa6nXmL5/OgCvNXqNWm61indgTiYcWWb4d7MXi3VI+sFD5EYVMZ1dVcmNiiL9YAF/k8uehn9GQ5ih5IaiKPSu2huAz/b/zEPTNzHm16McjUjESquhT6NK/DasFf+ObMtzLQPK/EMngEaj0CrYMDpqj0zVE3dAl3wzyaIoSoELTYQmFW8qtIOLK1aVK+M24Hm8J4zHwrfS7Q+64fjWK2xcdApVr1KzpQ/dX65X7okowDhNLzE6nczU29co7NWgEkEe9iSk5/DjnvDSDi+fJl5N8LbzRilkQqWCgo+dD028yr5sQImTUVeuXKFt27a0aNGCkSNHMmLECJo3b87DDz9MREREacRYoTnZGe42WBSSjGpxRs9bK/Vo00x/+JrYeN5aqSfovAbiStYBK9Ui5sdvTNGr+z/QWprus/cA34aGf1/cav5rC3GLbF02nxz6BDDUkfB18CXj6FHC+j9F1rlzWHh6ErBkCY6dy34pUgtPTwIWLsR1gGF6QNyCr4gY9iq6pKLnjpcGS60lY5qP4ctOX+Jm48aZhDM8/ffT/HHuD6mZIkQFIX2ngimKYhz5HXnutPnO+e672DVrhj4tjSsjR6HmykIPFYle1TN512TSctJo6NmQQXUHFf/g0NWQEQ9OlaFa8d7/c2OLN/Uk60IBN3nzVtW7uBWdXmXjqWi2HPIHICbnJEnZMfi52PJ295rsnvAI855uTLNAN5PaOuXhZt0oKWIuSkaXksLFXr25NnkyutTCC3RvSXIgRVv0KnaO7h741a4LgPeECbgNHIjWoXgr3x1ae4ntv5wFFeq396PTwNpoKsiUUxt7S1y8DVN0oy/dfnSUhVbDG48YPr9/u+MiaWVcO0qr0TK+xfgC9+UlqMa1GIdWU/aJvhL/RAcPHkxOTg6hoaHEx8cTHx9PaGgoqqry0ksvlUaMFVr1SvVJcNKSZJf/TUfRqwzaYMhSFZSJVIGnNqlkxxacVIq+eJ7I82fIyco0vWbLNjw1dQY9R4y9+yfwX/YeYOuWf4penuAbb8oXNpv/2kLc4ufTPxOREoGHrQdD6g8h9/p1wl8cjC4uDutatQj8dQW29eqWW3yKpSU+kyZSaeYMFBsb0nbs4NJzz5Xbh562ldvyW6/faOnbkozcDN7d/S7jd4wnNTu1XOIRQtwkfafC+VY3jIiJPGueZBSAYmWF3/zPsG3UCN8PP0CxKL/aIiK/JaeWcCDqALYWtkx7eBoWmhL8fA4tMnxv8gIU84OThWfxpp5Ef/gRGceOmW68MSsg6cR62s3cwpAfD7L3rEpumqGWa/8O0Wx/uyPDO1TDw6HiTJFvVdUDgIPhCWTmlP3IbXHvipn9CbnR0aQfOIBiUfDfWGRSBmdj0tnp8XCR5+o48GU0JUxwqKrKnj/Os/dPwyj/po8G0PbpGihmWnHSXHyCDKOjom5TxDxP74aVCHS3Iz4tmyV7y350VOeAzrze+PV8273tvJnTYQ6dA8r+5j7cQTJqx44dLFiwgJo1axq31axZk/nz57Njxw6zBncvcHyoFem/zmVG//x/aHUiwCOl8BUGNBj2x569AgUsdbnn919YNuktjm9aZ3pNdw8q16qLlU0prMLR9QMYcxYqtyh4f43uUKdPse9GCXEnEjIT+Pro1wCMaDwCO0s7LDw88HzjDRzatydg6VIsfXzKOUoD5969Cfx5GZZ+fri/OLhcP/R42nnydeevGdlkJFpFy5qwNfT/uz8nrp8ot5iEENJ3KkqlGyOjrp0/Y9bzWri6EvDzMuwe4NUKK6LzCef5LOQzAMY0G0MVpyrFP1iXC64BhtWeGxd/0RK7Zk2x8PEx1JgE4uxtuObiQJy9zc2Fzi0t0Xp4YFOnDmD4QHxo9Rbe2QY5qhbnzCsoSeG42lnySvtgxrY2XP9kyhYq2GdkAKp62uPlaE12rp6Qy0Wv3C1EnvQDB0hcvhwA3/c/MK4i/V/bzxpGGzpWb8ijr43Gwc3DZL+9iyu9R0+kesvWJtvVnByS/vqLy0NfRp+dne+8ql5l289nCVl3GYBWj1floT5Vy32kYUFKUjcKDKOjXr+xst432y+Snl32N6/1qiHf0Ny7OTPazuCHbj+w9om15ZaIgjsoYF6lShVycvLPjczNzcXP7/ZFBO9HnQM6423nnW/JxIAcZyD+tsenpOkgJTJfEcbYcENG2DOgbFfryjc971YBrQxfQpSiL498SUpOCnWdatDD6eYbmduggbgNfKHAuevlyaZ2bYJXr0Jjd3NVnewrV7H08S7z5JRWo2VI/SE0827G29vfJiIlggFrBjCq6SgG1BmARqlYr50QDwLpOxXOp2oNtJaW2Dk5k52RjpWt3e0PKqZbP8BknjlDxuEjuD79lNnOL0omR5fDxJ0TydZn87Dfw/SrUcgo/MJoLaDvl9BjNlgV//dE0WrxnjiBQ+9M5FQlDzKtbr4v22TnUufadZp+MA37Fi1I08EfB8NZtusiE5eMp19WGqGV/ahaLYrPuiRQp9cL2FhqSc8J4KuTswhPDudo7FEaeTUq2XMpZYqi0LqqO38eucaeC3G0rupx+4PEA02flUXkO+8C4NKvH/YtCxmYAGy7kYxqax3Nhu9+oVG3xwhu1JTUxAQcXFzxq1234BFRqkrMJ3PIjYkhec0aXG5ZaVan07NpUSjnDkSDAh2erUndthX3/dH7xsio6LBkVL1arJFbfRtVYv7mc4THpbNkTzivtK9a2mGa2B+1H4DuQd3pEdyjTK9dmBJ/Kpk5cyZvvPEGBw8eNNYjOXjwICNHjmT27NlmD/BecDHxItHp0WgVLZ8/8rkx0zi5Z/FejxR7NV8R88y0VJJjDUXCPQOC8x1z5fRJNi/8mhNbN979EwDITIbLe/ON0FJ1OtL27Sfp739I27e/XIo0iwfLxcSL/Hr2V+wzVCatULk6ZAi6lBSg8CKKFcGtiajc+HjCXxjA5cEvkRtXPvUaGnk14tdev9IloAu5ai6zD85m+KbhxGVI/Qghypr0nQpnaWPD6z8sZ8DH88yaiLpV9hXDwhdRU6eSsmlTqVxD3N6CowsIjQ/F2dqZ91u/f+ejHUqQiMoT7exASKAPmf8pfpxpqSUk0IcQVct7W6/Q8qONvPPnCWLDrxFv54KlqsMyIpfLWzxw/mQJaUt+JDchATtLO7oEdAHgz/N/3tnzKGV5CSipGyWK4/oXX5J96RIWnp54jR1TaLtcnZ6d5wyF8V0iQsjNykKr1eJftwG127THv26DQqfmKVZWuD73HADxi380vh/mZutY+9Vxzh2IRqNR6Dq4boVORAG4V7LHwkpDdkYuCdHpxTrGQqvh9Y6G2lFlPToqMzeTIzFHAGjp27LMrns7Jf5UN2jQII4cOULLli2xsbHB2tqali1bEhISwuDBg3FzczN+3e90eh0H9/5JxDPP8favOh7yfYj2/u3pEdyD5j7NcWjewjAsmIKLCKvAdUe43vM5cK9msi82PAwARw9PbBwc8h0bE3aBw2tXc27/bvM8mdDV8EM3+OlJ46bk9es536kzlwcONK4CeL5TZ5LXrYfr5+H0P+a5thC3mH1wNh5xucz52RqLw6HkXL1G1vlSWDmyFGWdP48+MYn0/fsJe+LJ/DUoyoiztTOftP+Edx56B2utNbuu7uLJ1U+yN3JvucQjxINK+k5Fs7CyKtXzW/pVwqlPb1BVro59m8zQ0FK9nsjvaOxRvj/xPQDvPPROyZcQv3IIIo/e0bX1eh1rvv3SsDz9fxNgN6bubV38LUv3hJGWrSPY057XnmpNh01/E/THSlwe64jGQk92XCYxM2dyvl17En//3biq3rpL68jMzcx/4XLW6kYR86MRiaSWccFkcW/JPH2auO8Nf5/e776D1smp0LZHrySSnJmLnzadhLPHAajXsatxf3ZmBmGHDxJ/7UqBx7s+1R/Fxoas0FDS9x8gOzOXv784yqXjcWgtNTz6an2qN/c247MrHRqtBq+AvNFRxV/A6H+N/QhwtyMuLZuf9l4urfDyORJ7hBx9Dt523lRxLMH06FJW4vkjc+fOLYUw7j0bwzfy8f6PsbsYxYwwHRpH+Or6cTaGbzTOu1S0WrwnjOfqyJEYUk+3vAEqCqgqi7poeMS/UQFT9AzJKK/A/KOiALyDDMmr6Itm+pB+/FfD9xtT8JLXr+fqyFGGN+5b5EZHG55Pm3icghQYdwksC55PLERJ7b66m5i925n2uw7HjHQsfH3x/2oBNrfUWbkX2LdoQeCvK7jy+htkh4UR/tzz+Ex5F5cnn7z9wWamKAr9a/ansVdjxm4by4WkC7y8/mWG1B/Cq41exVJTxLRcIYRZSN+peHS5uWhLYWqzoij4TJxITng4abv3EDH8NYJWLC92YWtxd9Jz0pm4YyJ6VU/P4J50C+xW8pNseAfCd0HPOdC8ZEX/L586SW5KYv5E1A0K4KhLpa9PJv16daRVVfebo7Zq18Z3xjy8nv2L5FNpJK5cReapU1jXqkVzn9r42vuSGXWNbaf+oVuDJ0r+vEqRv5sdlV1tuZKQwYFL8XSs6VXeIYkKKjf2OlpnZ+yaNcOpS5ci2247axgV1VFj+Kwa0KAxLt4367hu+n4Bp7ZvpkXffrR9ZmC+47UuLjj37UPiL8uJWvQzIVUUYsJTsLTW0vO1BvjVcDXjMytdPsFOXDuXSFRYMrVbVyrWMRZaDa91rMbbvx3j6+0XeP6hAGytSn8Vu/2Rhil6LX1bVqgaXCV+xx84MP8v1YNmY/hGRm8djYpKlRtjyyz0kJydzOito00q0ju1awFtEogOcSY34+YvmoW3NzuerM5+xz00yUrMd42YS0XXi/IKDEZRNKQlxJOaEI+D613cTU2NgbBthn/XewJVpyN62vR8iSjAeFcp+ogrjn6RKBF7jSuNCHE3cvW5rP92Mu/+qsNSBzb16lH5yy+w9Lo3O0/WVasS+OsKro0fT+rGTUROfoeM4yfwnjQRTSmPAihIddfq/PzYz8zYP4Pfz/3Ot8e/ZX/Ufma0m4GfQ8UeCi3EvU76TkXLSE1h5bR3ib92heHfLUNrYf4kuWJpid+nn3LpqafJvnSJiNdfJ2Dx4kIL9ArzmXNoDpdTLuNl58XElhNLfoLYs4ZElKIxLKRTQsfOFm/0QccAW1pXK6C2ktYSbZMncW0Crs8PJPPMWWxq1gCgV9VeaFcsoNLX73KtxwFcnn4K20aNKsyHvdZV3Vlx8Ap7L8RJMkoUyqHtwwT/83eBC2r917azsSiqHo9rR9EB9R8xTS5XqdeQU9s3c/lE4SMZ3V4YSPTKtexLbUpaeArW9hb0eqMR3oGFj8iqiLyDbhQxv1i8IuZ5/tfYj883n+dyfDo/7QtnSNuCB5+Y076ofQC08Cm8Flh5uOPiKzExMZw4cYJjx46ZfN3vdHodH+//GPXG1DvdjVdQc8vf7oz9M9Dpb9RWykjAyT+Tao+nUmXxYirNnk2VxYvx/+5b/C4m45iukhB7Gk7+aXId48ioG/Wi9HqVq2cSOHsgiqtnEtBaWePmVxkww+iok3+Aqge/ZuAWTPrBQ+RGRRXeXlXJTVNIj7WCC1vu7toVjE6vsudCHH8ducqeC3Ho9AVPsRTmt+WLSTz1S6QhEdWpAwFLfrxnE1F5tA4OVP7sMzxHjQJFIXH5cq5/9lm5xWNrYct7rd9jVvtZOFg6cDT2KP1W9WND+IZyi0mIB8mD2ne6HRt7BxJjosnOyDDejCsNWmdn/L9agMbZmcyjx4icNNlYs0SUjp1Xd7L8jGF1rg/bfIiT1R182AxZbPheo3u+mQTFkZmWf/GAgqRpi1eLKi8RBdAr6DH8rqtY5OhJ+usvwp95lrA+fYn/6SdjvcvyJHWjRHFZuLpi4e5eZJv4tGyOXUkkMD0cXWoStk7OVGtuWn+oSr2GAERfOE9mWmqB58ly8uFwq4mk2VfCRpPN/95qcs8louBmEfP4a6lkZxZ/KqzlLbWjvtp2gYzs0q3JnJqdysnrJ4GKl4wq8cioQ4cOMXDgQEJDQ/O9gSuKgu4+L3AdEhNismqe7paRUQAqKlHpUYTEhNDcpzlkJAKg2LuarEoQ1q8/VY4fp2NHDfHqGtj9E9TqaVzJrsMLQ4i+eB7fGrW4cDiGHcvPkZaYZTze3sUaO2c/4q5cJvrieao2vYtfrLwpevUNU4hyY2OLdVhuphYubIYuU+/82hXI2hORTF19isikm/P+fZ1tmNKrDt3r+ZZjZPe/1OxU5tvsYqwj5HZuRYePvqiwhcpLStFo8Bj2CjZ16xD72Xzchw4t75DoHtideu71GLd9HMeuH2P01tH0q9GPt5u/jY2FjBIQwtwe9L7T7SiKQqXqNbkYcoDIs6fxrVZ6U7OtAgOpPG8el4cMQZeQgJqZiWJrW2rXe5AlZSXx7i7D6lzP1nqWVpXuYDXmnEw48pPh300HlfjwU9eSiVi/F5vsXEPx8gJGLKlAqtaBgDr1Cz9RbhZsnwWXdsHzvxuLqAe6BPHOW01JO3KEURG18dpzjqyzZ4n+4ENiZn+C28AX8Bo1qsRxm0te3agT15JISs/B2U6m5gsDVVW5NvZtHB/piOOjjxZrNN/O89dRVWiZcw6Auu075RvJ6ujugWulyiRcu0LEqeNUb276dx9/LY1V8w6Trjhgp0+he2833Cvlr498L7B3tsbRzYaU+ExiwlOoXLP4Uwz/18SP+VvOERGfUeqjo0JiQtCpOqo4VsHXoWJ9pi3xp70XX3yRGjVqsHv3bi5evEhYWJjx6+LF0rubVVHEppsmagoaGWXSLiPB8N3WhfBBLxL+4ovkxMTg+vTTAHQN0ZOosQRVBwnhxuP969Sn2WP/I/pSLmu/PmGSiAJIS8wi8qI1ANFhdzEyKj4MrhwwDH2u+z+AYtdQsLDRQdQxSC1e8qoiW3sikleXhpgkogCikjJ5dWkIa09EllNk9zd9luH3+tvj3xJmlcT8N4N4+KOv75tE1K0c2rYlcMVytM6GIb2qqpK6c1e53ZWv7FiZRY8u4qV6htobv579lWf+eYbzCfdWsXgh7gUPet+pOPISUNfOnSn1a9k/1JKAxYvw/+ZrNJKIKjUf7v2Q2IxYAp0CGdV01J2dJHS1oS/tVBmqdS72YddTs5iw8ji9PttGk5M7qHPtOuqNYuW3ynt83L8DLasWMEUvj9YKjiyDy7vh8h6TXb2r9+FcZYVPH82l2rateE+ciFXVqqgZGSi3TMtXc3LQpaYV+zmYg7eTDVU97VFV2Bsmo6PETUkr/yD577+5NmEiuTExxTpm2xnDZz6nTk/Tuv9zNOhUcP23vNFRl4+bTtWLCU/mj09CSEvKxtXXnv4zu+Pbo+1dPIvy5x1c8iLm8N/RURdLdXTUvsgbU/R8K9aoKLiDZFRYWBgzZ86kZcuWBAYGEhAQYPJ1v/vv6h/GkVG6QtrdSEapNi6k79tH+h7DKlZOPR5F72iPVxJ4RdzIKMdfMDmHXq+yY/m5QmPRWBhWGkiNj7+Tp2JwZo3he2BbcDQUn7OpXw/F2rrwYxQFCx8f7OrdGKacV2/qHqXTq0xdfarANQ/ztk1dfUqm7JlZ1sWLXOzVm7Dfl7Dk1BIAhrd9+74uqH3rXaeEn38mYsgQrr09Dn1GRrnEY6mxZFTTUXzd5Wvcbdw5n3ieZ/55ht/O/iZTV4Qwo7LsO+Xm5jJ58mSCgoKwtbUlODiY999/H30xaoGUJ98atQCIPHe6TK5n17Qpyo1i6aqqkhsnH9TNac3FNay9tBatomV62+nYWtxh0u/QQsP3Ji9AIcvF3yo7V8+32y/ScdZWft5/GfusDDL9AvDI1bDBoxPZimkfI1XrwL9e3Rg6oA9aTREjQxQFgjsa/n1xq8muboHdsNJYcT7xPGd0V3F7YQDBf68mYOkSXPv3N7ZL2byF8+3aETnlPTJPnSrW0zeHvKl6e2SqnrghNzaW6JkzAfAc8QaW3rdfvU5VVbafMySj2jeuTqsnnsHVt+BpswHGZNQR47arZxP489PDZKbl4BXgyONvNcHepYjPm/cInxt1o6JKWDcK4PEmlansasv11CyW7S+9lfX2R90oXu7T8jYty16Jk1GdOnXi6NE7W1r1ftDEqwnedt4oN1bG02kh1cbwBaCg4GPnQxOvJoYNLlWg8QDUgI7GguAaOzs0trZoHjPc4Wl6+EYHMc4wIuHi4QOE7tzKhUMX842IupWi9cHa+RUeeXHKnT+hlq/Ci/9CR0NBSX1GBlffGIGaVfh1UVW8J05AqX7jTfnC5ju/fgWwPyw+34ioW6lAZFIm+8PuIuknTKTt3culp58h5/JlIj//DF1uNi19WtK+cvvyDq3s6FXQaklevZpLzzxLdkREuYXSulJrfuv9G60rtSZTl8nUPVMZs20Mydklf2MVQuRXln2nGTNm8NVXX/H5558TGhrKzJkzmTVrFvPnzy+T698pn6o1QFFIjo0hNaHs3m/VnByipk4l7H+PkxMdffsDxG1FpUXx4b4PAXi5wcvU86h3ZyfKSIT4i4bR+42fL7KpqqpsOBVN10+38dGaUFKycqnv58z3Izvz6OqfqbNtC2+++jSrGwxnpU9v1np2ZrN7O6651WT4ow2LV44hb8Gei6b1Up2snHikyiMA/HX+L8Bw88muWTMsPG6Otkrdvg19ejqJy5cT9vgThPXrT+Lvv6NPTy/2S3InWt+Yqrf7wvVSvY64d0R9NA19UhI2dergVswFNkIjU4hNycLWUkuzwKKno/nXbQCKQvy1K6TEX+fS8eusnn+UnEwdlaq70GdUY2wcDInh3OvXif1sPilb7s06xHl1o6LDkkp8I/e/taMyc8w/OioxM5HT8YabPM18mpn9/HerxDWjvvvuOwYOHMiJEyeoV68elpamdxh69+5ttuAqIq1Gy/gW4xm9dTQKCkn2MPhNw8uYl6Aa12Ic2ry7N/4twL8F+oQE4HsA48otrk89RcLPf1Hnop7M2lpsbiSjQtasIvzYYRp0fQEofMiwomhBsSctuYjE0e1oNBDQGgB9ejoRrw4nfd8+FFtb3F96icTffiuwmLnW0RGqDTCMqApoc+fXrwBiUgpPRN1JO1G0xN9/J3LKe5Cbi75eDcZ0uoCq0TC2+dgKs/pMWXB7/jmsa1Tn6pujyTp9mrAn++E3ezYObR8ul3g8bD1Y0HkBi04uYn7IfNaHr+dk3ElmtJtBQ8+G5RKTEPeLsuw77dmzhz59+tCzZ08AAgMD+fnnnzl48KDZrlEarO3s8PAP4PrlS0SeO031Fq3L5Lr6rGwyDh0iNyaGK68OJ+CnpTJ17y6oqsq7u94lJTuFuu51GdrgLuok2rrAqONw7XCRhcvPRKXwwd+n2HnekGzxdLRmbLeaPNmkMpobo520DvZ0r2dPlzo+7A+LJyYlk5RNvxC9/xBOVzyBdrePJ/jGDbOo44YSFQ43Z0v0qdaHtZfW8m/Yv4xtNhZLbf5R3r4ffohz7z4kLv+F5A0byTx+nMjjx4me/jHOvXvjPWE8iqX5R4c/FGxIRp2NTiU2JQtPx3t/NIq4cymbNpGydi1otfh+9KFxhOjtbDsbS5X0y3TSnebqMXeCmzQvtK2NgwM93hiDV0AQkRdy2bQwFL1eJaC+O92H1sPC6uYox4Sff+H6l19i27Ahjh073vXzK2ue/o5oLBQyUnJIicvEyaNk7x+PN6nM/M3nuZqYwbJ9lxn8cJBZ4zsQfQCAai7V8LAtYipyOSnxyKjdu3ezc+dOpk6dSr9+/ejbt6/x63//+59Zg6uoQ807B3RmToc5eNmZrvTlbefNnA5z6ByQf067emMajmJpafyjd69ej8PBChog5oIDxJ1HVVXjSjLeQVWLFY+9092/qeizs7k89GXS9+1DY29Ple++xfP116i2aaPJKoBOTzwOwNUxY8nRu0KNbmB9bxady+PlWLyCzWlZxV8lQeSn6vXEfPIJkZMmQ24ujj178PHztqTYKTxe/XFqupVewdqKyr5FC4J+/w2bBg3QJyUR8fLLXP/6m3KbIqdRNAyuN5jFjy7Gz8GPq6lXGfTvIL4//j16tWJP8RGiIivLvtPDDz/Mpk2bOHv2LABHjx5l586d9OjRw6zXKQ1Vm7akRss22DqU3apKWgd7Ki9YgNbVlcxTp7g2bjxqBZ/SWJH9cuYX9kTuwVprzbS20+5+6r3W0nBjtwDxadlM/vM4j87bzs7z17Gy0DC8Q1W2jOlA/2b+ZB45TM61a8b20RfPo8/NplVVd/o08uPhzoYPvucP7kWvL8aIBAcv8L4xyus/JSpa+bbC09aTxKxEtl/ZXuDhiqJg37IFfnPmUH3rFrzGvIWlvz/61FQyTp4wSUSpZlzUwNXeijq+hr+pPRdlqt6DTJeSQtTU9wFwHzwYm9q1i33strMx1Es5hcP1C4QfO3zb9rXbtCcqTMuGH06h16tUb+bFo8PqmySiAFyfeRrF0pKMo0fJJcZYQgABAABJREFUOHKkRM+nItBaavD0dwQgqoR1owCsLDS8/kjpjY7KqxfV0rfiTdGDO0hGjRgxggEDBhAZGYlerzf5MvdqMBV5qHnngM6se2IdP3T7gRltZ/BDtx9Y+8Ta/Imo9HjISjEOwVXsbi4ba6m1ZEdzO1JsINNahbgLpCUmkJGchKJoqNW67m3n0lrbXmfvyrmsXTC3ZE9AVeGbjvD3aEi7jsbKCvuWLdA4OlLlh++xa9rUEK9Wi33LFjg/1hP7li3wfecdrGvVQhcXx7W33kLNvfcTNC2C3PB1tuF2Y3Im/nGC0SuOcC2xfOr73MtUnY6rb44m7tvvAPAYPpwjwztwJOkkdhZ2vN749XKOsPxY+vgQsHQJLv36gaoSO28eWaGh5RpTA88G/NrrV7oHdidXzWVuyFyGbRjG9QwZ4i/EnSjLvtO4ceN45plnqFWrFpaWljRu3JhRo0bxzDPPFHpMVlYWycnJJl/l4eGnB9Br9AQq17nDaV13yKpyZSp/Ph/F0pKU9euJrQD9zHtRWFIYcw7OAeDNpm8S7HwXq0OlREEhCaLsXD3f7wyjw6wtLN17Gb0Kj9bzYdPo9rzdvRYO1haoqkrkpMmc79SZ1G3byMnO4ud3x/LF4KdJvm4o1uxftz7WdvakJyVy7Wwxa5UVMlVPq9HyWPBjAPx14a/bnsbC3R33IUOoum4t/t9/h9ebo437dElJnO/4CFHTppF14UIRZym+vKl6e+6hqXo6vY4DUQdYc3ENB6IOoCtOwlAUKXXLFnJjYrAKCMDjteHFPy4rl9ALVwhMNyy2Vf8/hcv1epWrZxI4eyCKq2cS0OtVDq+/zNafzoAKddtWovPgumi1+VMPFh4eOD1m+NuJ//HHu3h25cc4Ve8O6kYBPNGkMn4utsSkZPGzmWtH5dWLau5T+Ei28lTiaXpxcXG8+eabeBej0NndquhDzbUaLc08GnN56FDI1cGCBeBgb9roz+Fw9l/0dccD5Bv6HVHfi2H+l/m22kvg347YG6OiXCv5YWVjQ9unqrP26xOFxtCgYyV2/PQjDq5uJQs+Yj9cC4HrZ6GrYV6/xxtv4NK/P5Y+PoUeprGxofLcTwl74knSDx4k7stP8aiTDrps6PZRyWKoILQahSm96vDq0pB8+xQMNaOaBbhyMDyBlSFX+edYJIMfDuLVDlVxsrl/i22bk6LVYlXFH8XSEt+PPsSqRxfm/tELgCH1h1TIYaNlSWNlhe8H72NTvx76tHRs6tQp75BwtHJkZruZtKrUiun7prMncg9PrHqCaQ9Po43fvT01V4iyVpZ9p+XLl7N06VKWLVtG3bp1OXLkCKNGjaJSpUoMLKQ2yPTp05k6dWqpx1aR2TVtis8H7xM5fgJxC77COrgqzr0eK++w7hm5+lwm7ZxEpi6Tlr4teaZW4cnPYvltsGGV6f99BUGG1bZUVWXLmRg+/DuUi9cNq9LV9nViSq86xqloeTIOHiQ7LAzFzg7bps24ciYUXU4ODq5uOLobptdpLSwJbtqC0B1bOL9/D5Vr1b19XMEd4fBSsLTPt6t31d4sPLmQHVd2EJ8Zj5vN7fvmikaDQxvT99Tkf9eSGxNDwo9LSPhxCbbNmuL61NM4duuK5pbV+UqidTV3vtsZxu57pIj5xvCNfLz/Y6LTb9Zx87bzZnyL8QXOQBHF49y7NxaenijWNsayMcWx50Ic1ZJOo0WPb/VaePjfXHjjwuEYdiw/Z1Ln2NJGS06mDl3WKZzco2nQcZhxymxB3Aa+QNIff5C8bj1e165hWanSnT3BcuIT5MwxrhAVdmfJKCsLDcM7VmXSHydYsPUCz7Sogo3l7RdsuJ2Y9BjCksJQUGjmXfHqRcEdjIx6/PHH2VJGBcbuZKh5md/d02hI37OX9AMHUHOy8+/PW03Pwh6NgwNaR9MpbS52buRYKiQGtYWqjxATHgaAV6DhblLVxl50f6Ue/x224+BqTfdX6tGoa1MURUNqQnzJCn4e/5XcTA2Rp2ui1xlOrihKkYmoPFaBgfh+9BEOnTrh+ujDsHMOHPwBcu+idlU5617Pl1c75J8W6eNsw1fPN+G3V1vz12ttaBHkRlaungVbL9Bh1lYW775Ejk6G8xfm1ulmnm++SeDvv+Hcuzc/nvyR6PRofO19GVBnQDlGWLG49u+P+4uDjI+zL10iZePGcotHUQxTKH957Bequ1YnPjOeYRuHMefgHHJ0OeUWlxD3mrLsO40dO5bx48fz9NNPU79+fQYMGMCbb77J9OnTCz1mwoQJJCUlGb8iynFBBVVVSYi8Snpyyac73C2Xvn1xH2qocRT57ruywl4JfHf8O45fP46jpSMftvkQjVLijxg3xZ6F8F2Qcg3cDP3hc9EpDFx4gMGLDnLxehoeDlZ8/Hh9/n7j4XyJKICEX38FwLlnD7QO9oTfWNWrSv1GJvUpqzdvBcD5A3uKN0W+akd4+yL0mJlvVzXXatRxr0Oumsu/Yf+W9FkbufR7Ev9vvsahUyfQaMg4eIhrY8dyvl17omfMJPd6/tFNqk5H2r79JP39D2n79ueb5tc80A2tRiE8Lp0rCaVbMP1ubQzfyOito00SUWD4YD1662g2hpdfv+h+YN+qFXZNGpfomO1noqmbYhi13+CWUVEXDsew9usT+Rbcysk0/P5Z2ZwjLuIw4ceLntZnU6sWdi1bgk5H/E8/lSi2iiBvZNT1iBRy73CaXb+m/lRytiEmJYtfzDQ6Km9UVG332jhbO5vlnOZW4pFRNWrUYMKECezcuZP69evnK8I5YsQIswU3btw4kpKSqFWrFlqtFp1Ox0cffVTkUPOyvrunaDSG5V5VFQqaspaZCIBdo0bUPJj/tXG1NqxGEJ8ZR9qePUSfOAaAZ8DN4mUB9dwNw3NusHW0ZMBHrY0ZZje/ysRduUz0xfM4NC14Xr0JXS45B/7g8mZ3spMj0b87Bb9Z+d9Ui+LUvRuO3bqiqCrYe0FajGG01Y27V/ei8zGpAPSo50O3ej54OdrQIsjNuNRvQ38Xlr/8EBtDY5j+bygXY9OYsuoki3ZfYlz3mnSr6/NAFeC+ndQdO4j/cQmVP5+PxtoaRaPBpkYNYtNj+f6EoZj/qCajsLEo/p2ZB4k+LY0rb7xB1rnzuL/yCp4j3kDR3v1dkjtR1aUqy3osY/bB2Sw/s5yFJxdyMPogM9rNwN/Rv1xiEuJeUpZ9p/T0dDQa00SAVqstst6mtbU11tYVo6jx359+zNl9u3hk8DAadyv7kUmeb44iNyYax0cfxcI9f5JD5Hcy7iRfH/0agIkPTcTH/vY3NosUstjwvXo3Eiw8mfvXCZbuu4xOr2Kl1fDiw4G83rEajoWMTtclJZGybj2AYQo8N5eYD6jfyKRtYMMmWFhZkxQTTWx4mPFmcKE0Rb8P967am1Nxp/jr/F88V/u5os9VCEWrxaFdOxzatSMnOprE334j8VfDgkLxS5bgPvhFk/bJ69cTPW26yYJDFj4+eE+cgFPXrgA42ljSoLIzhy8nsudCHP2a2VER6fQ6Pt7/MSr5E4MqKgoKM/bPoKN/x5uLRYnbSlq1CrumTbH0K3whgMKoqsqJQyE8nJuMxtqWmq0Mn/X0epUdy8/d5tjKwAUuHz962//P3QYOJH3fPhJX/Irn8OFo7POPPqyoHN1tsHWyIiM5m+sRqfgElzzxYxgdVY3Jf55gwbYLPG2G0VH7Iw3JqJY+FbNeFNzhanoODg5s27aNbdtMi/cpimLWDtWdDDWfMGECo0ffnHednJyMv3/pflhSLCxQc3IKrp90Y2QUtgUvgelqY9jusmAFl9eeJLpJDcA0GZWebBhxpdEo6PUqGSk5ZKXlYOtoGKrrHVTVmIyqWoxkVM6BP7n8j4bsFAssvL3wGP5qsZ/rrRRFAUVBDWpPyprVOJ7diHKPJqNiU7LYfNpQQ2BUlxrU8HYssJ2iKHSp402Hmp78ciCCeRvPEnY9jWFLQ2gW4MrEnrVpUqXo5U4fBPHLlhH94f/ZO8vwOKo2DN+zHnf3pEnd3VugQksFqNBCKRR3LfbhDi1QSqE4FFqggrVUKHV39zTu7skmK/P9mGhju5uNFHJfV65NZ86cOZvuzpx5z/M+71tgNJL93fe4339f5b5Pjn9Cib6EHh49uD7k+lYcZdtGUKmwGzKE0sjLZH3xBdqzZ/FbuAC5s3OrjEej0PDioBcZ5DOIl/e9zOnM08xYN4NXBr/C+JDxrTKmdtq5WmjJudOkSZN46623CAwMpGvXrhw/fpwPP/yQefPmWe0czYlbQBAc3EvKpQutEowSZDJ833uvxc97taLVa3l+9/PoRT1jgsYwMWRi0zrUaeGEpIzYYns9Ty3cQV6JpMQd28WL/03sTJBbww+peWvXIZaWoo6IQNO9OyUF+aTFSN5Lgd1qVodVajQE9+xN0sXz5GekNx6MqkAUoTANHGoG3iaETGDhkYWczz7PpZxLRLhEmNZfPSi9vPB46CHc77uPwl27KY26jMKjqopf7OxbKTlW22ZCn5ZG0mOPw8eLKgNSQ8LcqgWj2uZC0rH0Y7UUUdUREUktTuVY+rE264HT1tBeuEDy8y8gqNWErl2Lyt+8gFRsVjGeyScA6DR0JMry9L6UyNxaiqgr0euldLuEc6cwGg3IGggg2o8aibpjR2x69MCo1V5VwShBEPAOcSTmZCap0XkWBaMApvfz57Ptl0nO07LycAJzhwQ3aVwVyqgBPiaIVVoJs4NRMTExzTGOOqkuNQfo3r07cXFxvPPOO/UGo1pldU+hAJ2uduULUawKRmmc6zy0IhgVE6LFH+h3Pga7jz7CJ7yqslhFMMrOWY1cKSM3rZi02HyCu0s+O16hHTi3eztpMZcbHaouKYm4J99CV6BA4awh6McfUQUGmvd+ryBtVxk5+1xxKVmH97ir03Pij+NJ6I0ivQKc6w1EVUcplzFnUBA39vbji51RfLU7miNxOdz02T4mdvfhmfEdG50s/RsRDQbS33+f7GWSAaHT1Kk1VvDOZ53nj8t/ADC/3/x2JVkDCEolXs8/j6Zbd1JeeomiPXuImTYd/yWfoOnUqdXGdV3QdXRx68Kzu57lRMYJ5u+az/6U/Tzb/1lslW1zpbWddlqblpw7ffLJJ7z00ks8+OCDpKen4+vry3333cfLL7/cYmNoCr7l85+UyIutPBKJsoQEcpYvx/OZZ1pNndqW+fjYx8TkxeBu487Lg15u+n39/DooySFdcOfeA64Y0dHJ24GXb+jCkA6N+0uKokhueYqe8/TpCIJAwtlTIIq4+Qdi71pb7Tbm3kfQ2Ns3+KBcg9x4+PZ6KC2QUvbkVY9TLhoXRviNYFvCNtZeXsvT/Z82rc9GEBQKHK4ZjcM1oyu3lUZF1RmIAqRnEEEg7e13cLj2WgS5nMGh7ny6PYr90VmIotgm52AZxRlWbfdfR9TrpSrWBgP2w4aZHYgC2HUpg1ibQHzlJfQZW7WIXJTfuD2LIPdCobKhtKiI9OgovDvUH5wVZDJCfvv1qr3OepUHo9Is9I0CUCvkPDC6Ay/9IXlH3TIgALXCsr9HYkEiSYVJKAQFfTz7WDym5qYJCd3NjyVS89ag8ktzpTJKV27sDRTsP0n8XXeT9fXXNZpUmBtGhziidilDU6LDLSoWjV2Vt1RxntSHrZMKz2ApUJIeV1C53zNUKgeZHt1wMKosPp7Y225Dl61FaacnePHrTQ5EAdiNmwpAzvES8tf+2uT+WhpRFFl1RPLHmGHmSpG9WsFTYzuy4+nRzOjnjyDA+tMpXPfhTl5bd5acojp8xP6lGIuKSHz4kcpAlMfjj+PzztsI5Waboiiy8MhCRESuD76eXp69WnG0Vw9Ok24g+JefUfr7o0tMJPaWWeStW9eqY/K19+W78d9xT/d7EBD4LfI3Zq2fxaWcS606rnbaaQccHBxYtGgRcXFxlJSUEBUVxZtvvonKQuPjlsa7PBiVm5ZCcV5uq47FWFpK3O1zyV72A+kffNiqY2mLHEw5yPLzywF4bchrONez8Goql9MLubD+YwBWlI3E2U7DWzd2Y/2jw00KRAHok5PRJSYiqNU4TZYKpVT5RfWs8xhbRyfTA1EAjn5QVgileZBc2wtnSocpAPwV/Rd6Y/NVndal1a8gAkAU0aemUnzkKAB9g1xQyWWk5GmJzWqbvlEeth6NNzKj3X+d7B9+RHv2LDJHR7xe/J9Ffey8lMFFh4543voMXiFV/rp2jo2LPwRBhldoZwDizpxsvP1VGogCycQcIDWmaX6HM/r54+OkITVfy6rDlvs3Vqiiunt0b9OLxSYro6qnvjXEhx9a72Z9tUjNBYX0Z6yljKpQRcmUlCWnUbR3Lwr3misyFcqoHJmAa4diUg6ryPn5F1zvvFPyo6JKGWXrqMIr2JFLB9NIj6uKunoGh6K2s8PZ2xddqRalurYHj2g0kvjoY+hTUlF52hN4kyPKfk2UUpfjMPEm3H56nayjpaS88gaaHn1RBQdbpe+W4ERCLpHphWiUMm7o6WNRH95OGt6f1pM7h4bwzsYL7LqUwXd7Y1lzNJGHR3dg7pBgq1RFaKvoUlNJeOBBSs+fR1Cp8H3vXRyvr5mCtz1hO4dSD6GSqXi87+OtM9AKjAaI2ydJ7O29IGhIoz4QrYmmUydC1qwmaf4zFO3eTc6Kn3CcMKFVb9oKmYJH+zzKQJ+BPL/7eaLzopn11yye6f8MMzrOaJMrru2009K0xtzpakdjZ4+rXwDZSQmkXL5IWN/W87qQqdV4Pv0UyU89Tfa336IOC8X55ptbbTxtifyyfF7c+yIA0yKmMcJ/hMV95RXrWLT1Ejv3H2Kb6jQGUUDW93a2Xz8UJxvzqhYr/fzosGsX2jNnkDtJD4d9rp+Ci48fvhGdGzxWNBopzs/DzrkRuwWZHEJGwPm1EL0DAmqmiw33G46L2oUsbRb7kvc16W/TEIbsHJPa6TMkFZGNSk7vQGcOxmSzLyqTEPe2p+Dv49kHL1uvelP1BAS8bL3atNKjrVAWH0/G4sUAeD0zH6Wnp9l9lOoN7C+vwDgyomYA0CfcGTtndYOpevYuasIH9iPpwjHiz5xk4NTpJp235MxZivbsqWHz0dbxCHJAEKAwu5Si3FLsnC3L1FIr5Dw4KoyX/jzLZzuimNHfMnXUwZSDAAzwbrspemBGMOr48YZd8AGrP3xcLVJzQaNB0GhqB6NkCuhzOxgNGBO1UlsbmxpNnNXOAOQYS4lzdiTexxmvjDS8d+/GfuRIAIrzpC+5rZMazyDJrT89Nr9SYqvS2PDQN780+PcXZDJ83nqTtLfexm/RRxZdkBrCY/Z4ihN/pyStlMTHnyD4l5/NKhnamqw6kgjAhG4+ONZjhmkqnX0c+WHeAHZHZvD2hgucT8nnnY0X+GF/HPPHdWRyT98GS5terYhaLfrkZORubgR8ugSbXr1q7NcZdHx4VHrYur3r7fjat2LJ1nNrYdOzkJ9ctc3RF8a/B10mt964GkHu7EzA50vJ+uprnG68sc2sHg30GciayWt4cc+L7E7azZsH32R/yn5eG/Jam63c0U47LUVrzJ3+DfhGdJKCUZGtG4wCcJo4kbLoGDI//ZSUV19DGRCA3YC2PblvCd49+C6pRakEOAQwv998i/rQG4z8fCieD/+5RE6xDvDgTd8l3B+Ww2PXjrJ4bHJ7O+wGVX1u3PwDcPNvWPmeeO4M6xe/j4O7B7Pf/KDxk4SOKg9GbYeRNd+/Uq5kQugEVpxfwdqotc0WjKruHWVquyFh7uXBqCxuHRjULONqCnKZnOkR01lyYkm9bZ4d8Gy7eXkjiKJIysuvIGq12A4ahJOFQfQde48TnnmcLO/udPapaWMikwkMnxnOpi/O1Hv8sBnhOHsEgCBg0OlMSg/VZ2YSO3OmlFo4cgSazg0HkdsKKo0CVz97shILSYvJJ7S35eq9Gf0D+HR7FCl5WlYdSWTOIPO+q6IoViqjBvq0XfNyMCMY1VIliatTITVftGhRi5/bHMJ31PO3cfCGyZ8AYFywAACZpmYwqiJNL7s0l3PFASR7arAp0ZP9009Vwahqyij3AHtkMoGSAh0F2Voc3aT+6vtii2VllWlSNl27ErRiebNMfIXrXsSv7+PE3HQzpRcukPbWW/i88YbVz2NtSsoMrDspBSWsaeY4PNyDvx5x5/fjSSz8+yJJuSU8vvIE3+yJ4fkJnRgSZprc/GpBFRyM/+dLUXh41pmP/svFX4jLj8NV48pd3e5qhRGWc24trLodrqzSkp8ibZ/xQ5sOSAlyea1VosyvvsKuf/9aAcCWxFXjypJrl7D83HI+OvYRW+O3ci7rHO+NeI/enuaVD26nnX8TrTF3+jfgE96RM9v/IfnShdYeCgDuDz1IaXQUBRs3kfToYwSvWmkVm4OrlX/i/mFd9Dpkgoy3h71tUQrI7sgM3vjrHJfSpErGEV72vHRDF4aHW/4AZ8jLQ+boaNE819nbh8KcbApzsinIzsTBtZF5Wli5d1PCISgtBLV9jd2Twyaz4vwKtsdvJ680r1kWZ2z79UXh7Y0+LU3yiLoSQUDh5YVtv76Vm4Z0cOOjLXAgKgujUWxzC6TFumL+jPoTABuFDSX6ksp9MmQsGLmA64Kua63hXTXkr99A8YEDCGo1Pq+9avGz38lNaxmZfYwix1IEoXZBibDenrj62pGdXFRju72LmmEzwgnr7Ykoijz09c9o7O1rHV8XCnd3HMeNJX/DRrKX/YDvu+9YNPbWwDvEkazEQlJj8poUjFIr5Dw4OoyX/zzLZ9svM6Ofv1nqqJi8GDJLMlHL1fTw6GHxOFqCNu0Z9W9CLJEupjLbmsGoyjS9khwySiQlkWNJKbqkJIxaSU1VPRilUMpx9ZNktemxBVyJXqer/L3kzFmixl9PccXKbOxehMtbwKCrdVyTUduj9PbGb+ECEARyf/0N7aW27x+z8UwKhaV6Al1tGRjiatW+5TKBaX392f70KOaP64i9WsHppDxmf3WQu74/TGRa7f+/qwVRFMn6/nsK9+yt3Gbbu3edgai80jw+P/k5AI/0fgR7lWk3I6tjNEiKqDrKBVdu2/Sc1O4qoWDbdjI++JC4ObeTs3JVq45FJsi4vevtLJ+wnACHAFKKUrhz0518cfILDFfR37SddtppfQK69qD/lGn0n3RTaw8FKK+w9/bbaLp1w5CbS8IDD2IouHrv4U0hsyST1/e/DsC8bvPM9n+MySzi7mWHmfPNIS6lFeJiq+SNKV3Z8MiwJgWiAOLvvoeYqTeiPXeuctvxTes4s2MLJQUNmwrbu7pVFg+KOnyw8ZO5hoJzEBh1Utr/FXR27UwH5w6UGcv4O/Zv896IiQhyOV4vPF/+jyuCDeX/9nrh+RpK6p7+ztgo5WQVlXEpve19hhcdW0RCQQLedt5svnkz3477lreGvoWtwhYjRhzVjq09xKsCh+uuxe3ee/F44nFUQZYp4LSFhRBzCoBOI+sOAOamFVcGosbc1YUxd3Vh6hO9mfPWEMJ6S1k4giCYHIiqwLW8UFn++vWVaaZXA17lvlFNMTGvYEa/ALwc1aTkaVldnsVjKhWqqF6evVDLW7iwm5m0B6Oak7IiqdKGKGIsloJRV6bpuailYJS60IjOAHLBSLfHRhO6bl1lmlv1YBSAZ3B5ql4136js5CS+ffw+vnnsHgBKTpwg/s470SUnk7nkU6nRrgWwYhrsr1/62lTsBg/G6+nHCfz2WzQRTStn2xKsPFxhXO7fbKtDNio5D43uwI75o7h9cBBymcDWC+mMW7SL5387TXqBtlnO21yIej2pr71G+rvvkfT4440aaC49uZT8snzCXcK5scONLTTKOojbVzM1rxYi5CfVOalsq9gOGIDDmDGIOh2pr7xCyksvYSxrXdP8rm5dWXXDKiaGTsQgGlhyYgn3/nMv6cXprTqudtpp5+rBxduXEbPvIKR3v9YeSiUyGxv8P/0UhZcXMjs7xNLGK0n92xBFkVf2vUJuaS4dXTryYM8HTT42r0THm3+dY+xHO9lyPh2FTODOocHseHo0cwYHo1g5C9Y+ArmWGfZqL1xAe/o0pdHRKLy8pPEajexf8zN/L11EVlLj/YYPGAJA5CET5wGho6TX6NoKSEEQmBImGZmvjVprWn8W4Dh2LH4fL6p8zxUovLzw+3gRjmPH1tiuUsjoX774uu9yVrONyxIOpRzi5ws/A/D6kNdx1jjT37s/kztMZmKo5HP7V9RfrTnEqwaZRoPnk0/gdscdFvdx8J/NyEU9mSpXrhvRv8425/ZI8+rArm5E9Pcmor83fh1d6n2m0pWZdt206dkTm169EHU6cn7+xbI30Ap4h1bZ6RgNTSu4plHKeXCUVKTss+2XKdWbvrBbmaLn3bZT9KA9GGUVUl9/g/j77kN74Qo5+aGv4B1/+OPBSpWTzKamlNlGYYNarsY1Xwo0uft4YzvtuRpyyurV9AC8gqs+6BXYu7qSk5pMYVYmmTt3ED/vLowFBdj07Yvfx4ugIA1idkqNu0yx2nuvwaW/4cPOuNpsq5Gr31aJzSziYEw2ggA39/Vv9vO526t5fUo3Nj8xgrFdvDCK8POheEYt2MHHWyIpLmu+iivWwlBQQMJ995P7y0oQBNwffghFA/5jMXkxrLywEoD5/ea3bo5/YSNVZyrIaBvlxE1Bbm+H3+KP8XjySUmRuHoNcbfNQZeS0qrjslfZ886wd3hz6JvYKGw4lHqIaWunsStxV6uOq5122mmnKSi9PAn8/juCfliGwv3flW5vCr9G/squxF0oZUreGf4OSnnjPpsGo8iKg3GMXriDr/fEoDOIjO7owabHR/DKpK442SohMxIi/4bjy0Gw7NEkd9VqAByuuQaFm1QsKCM+lpKCfJQaG3w6dGy0jw4DBgOQcO40JYUmqIa6ToWBD0Cn2ulLABNDJyITZJzMOElMXoxpb8QCHMeOpcPWLQQuW4bvwoUELltGyG+/UhYdjbG4dtW8IWHS32dfVNsJRhXpinh5n+QJPCNiBoN9B9fYf0Oo9DfeEr+lRupeOzUpi42t7WFsAaIocnKLpOjLDeiLq31tdY1BZ+T8fmm+2XV4w16wulItP7/8DJ/Nm0VpcVGDbStwnXs7ADm//ILxKgn+O3vaorZVoNcZyUoy7X02xMz+kjoqOU/LmqOmqaOMorEyGDXAp+37G7YHo6xA8ZEjFO3chSE7u+YOba70auMMRiMIAjKbmqbegiDgonHBtUC6oXt07AmOUkU3Y0kJpbGxtZVRFSbm8QWIRim9SKWxwdVXCqic/d/zGIuLsR04kMAvv0Bubw/n/gDRCH59JWlxc+DgDQUpELu7MhWwNDqGjMWLEevKZW9lKr7UI8I98HGyaaS19QjzsOfL2/ux6r7B9AxwprjMwEdbLjFqwQ5+ORSPwdj2/lYAZYlJxM2eTdHevQg2Nvgv+QS3O+5oMA/9wyMfohf1jPQfWWti0eLYezXeBsCpWqph6mkpkNuGEQQB93vvIeCrr5A5OaE9dYqYm6dRdOhQq49rSocprLxhJZ1cO5FTmsNDWx/i/cPvU2ZoXfVWO+200/YpKykm9uQxIg/vb+2h1EAdElKjQEtZfHwrjqZ5MRgNHE49zIboDayPXs97h94D4NHejxLuEt7o8fsuZzJx8W7+9/sZsovKCPOw4/s7+/PdnQPo4Fktbefo99Jr+Lia92ATMZaUkLduHQDO06uqdcWdPgFAQJduyBWN2+S6ePviHhiMaDQSfdSEe2jYNXD9uxA8tM7dHrYeDPWV9q2LWtd4f01AkMuxGzgApxsmYjugP/F3303Goo/J+WVlrbYVwaiD0Vnom6jesBYfHPmApMIk/Oz9eLJf7SqkvTx74WfvR5GuiJ0JO1thhG0fQ0EBcbfPJfaWWU1elEy9fAldZhJ6QU6HISPrbBN9MgNtoQ5bJxXB3d3qbFOBUq2hJD8Pva6MhHP1G55Xx2HMGBS+Phiys8lf17zfH2shyIRK0UhaTF6T+9Mo5TwwMgyAz7ZHUaZv/Pt6KecSeaV52Cnt6OrWtcljaG7ag1FWQCi/wdWKRJeUl1zVOOO/+GM6nTuL09SptY53UbvgUq6M8giSAkVF+/cTOWo0cc++hKH8g1cRjHL1sUWhlKHTGshJq1rxcLOXPvx5cgG7oUMJ+HwpMrvysq2npRUjuptWUtMivLqDrTuUFULiYQz5+cTOmkXmZ0vJbWU/mysxGMXKYNQMKxqXm8OAEFf+eHAIn8zqTYCrDekFpTz322mu/3gX2y+kt6kAXsnJk8TOnElp5GUUnp4ELf8Rh2uvbfCYAykH2JG4A4WgqHNi0eIEDZGq5tFAOqbaCcKrSdrXPQ4fRMCXo2Hn+5Bysm6T0DaA/bChhPy6BnXnzhiyszFktY0VzxCnEJZPWM6tnW8F4MdzPzJn4xzi8/+9D3DttNNO00k8f5Zf336Z3T8ta+2h1IkoimQsXkzUhIkU7duHaDBQdPAQeX+tp+jgIauoE1qTLXFbGPfrOOb9PY9ndz/Lc7ufQ2vQEuoUypwucxo8Ni6riHt/OMLsrw9yIbUAJxslr07qwqbHRzCq4xVqap0WTvwk/d7vTovGmv/33xgLClD6+WE3pGrhK748GBXYrZfJfYWXq6MiD1knCDq5g1QUZV30OoxiywR+BEHAdfZsALK++QZjSU0lUVdfJxw0CgpK9ZxNbrq3TVPZl7SP1Zek55Q3hr6BndKuVhuZIGNCyAQA/opuT9Wri/SFH6BPT8eYn4/cxaVJfZ3YshGAy3ZhjOped7GGihS9LkN9kckbDykEdusJVH0vG0NQKHC99TYpBdWEYHJbwStEeh5PtYJvFMAtAwLxdFCTlFtikjrqYIrkedfXqy8KWdv/u5kdjAoODub1118n/l+8EmQ2FcEo3RVpVhXBKBvpgiAIQp3l2F01rjgXSsooTzERdryL2s8NsbiY/Egpx11tq0ChlI6VyWV4BErlNav7RtknpwJQ5O+L/2efIqvwp8qOgcTDkvS5azN69shkVfnzUduQOzrifq/kYZX21luUnD3bfOc2k92RGaTma3G2VXJdl/rTzJobQRCY1NOXLU+O5MWJnXGyUXIprZA7vz/Mbd8c5ExS06Pq1iD3jz8wZGWh7tSJ4FUrsenacKTdYDSw4LBUQXJGxxmEOjWTGs8cZHIY/175P64MSAnSz5QlUjsAfTX1TvIx2P4WfDECPuwiBamitjX/mM1E5e9P8E8r8PvwAxyvv761h1OJWq7muQHPsXj0YpzUTpzLOsf0ddObfaW4nXbaCu1zJ/OpMJPOSU40LWWqFShLTAS9noSHHiZy5Cji584l+emniZ87l8vXXkf+5s2tPUSL2BK3hSd3PElacW1lcHReNNsT6q4SWaDV8c6G84z5cBebz6UhlwnMHRzEjqdHccfQEJR1PbCeXwcl2eDoBx0sq5KWu2YNAM7TbkaQSefQ63QknpfmnUHde5rcV8fBw+k7cQoDptxs2gH6UojZBWd/r3P36IDROKgcSC1KrUydaQmcpkxB6eeHISuLnJU11VFymcCg0LaRqldQVlCZnje702z6e9ftTQRVqXp7k/aSrc2ut91/kaJDh8gt/3/2fuP1GupNS8gq0GJARoxbd3r6O9fan5teTOKFHBCg8xAfk/oMLP8exp85afI4XG67lQ5b/sG5DjFHW8Ur1Hom5iCpo+4vV0d9uv1yo+qoyhQ977afogcWBKOeeuop/vzzT0JDQxkzZgy//PILpVdJHmdzURFgEg0NB6Pqw1njzO8jknG6bwxel76GHe+g0CfjMH48ZSopulqhiqqg0sS8WkW98EefACDPwRaZulpu75lfpdfg4VIqXXNSUeo2SpqouN55J/ajRyPqdCQ9/gSG/NZfgQEqqxJM7eVnVqnM5kKtkHP38FB2zR/NvSNCUcll7L2cxaQle3hy5QmScls3P977+edxf/BBglcsR+nd+Gfoj8t/cCnnEg4qBx7o+UALjNAEtrwm+UFN+64yFbYSR1+Y8QN0mVy1TaGCe7bCUxdh8ieSJ4TSFgqS4eh3VWkFIKml8lvXp6kCmY0NjhMmVP5bl55O/N33tIlUktGBo1kzaQ19vfpSrC/mhT0v8L89/6NYV9vTop12/k20z53Mx8bBERcfyYckNbLtefkJgoDPG2+gCglBLCnBkJlZY78+LY2kxx6/6gJSBqOBdw+9i1hn5VkQEHjv0Hs1qqQajCK/HIpn9MIdfLErmjKDkeHh7mx8bDivTemGi52qzr6Aqntpn9urFoPMoDQ6hpIjR0Emw+nGqgXXlEvn0ZeVYuvkjFuA6dXE3PwDGXX7PfhGdDbtgPj9sGwSbHyuTuW0Wq5mfPB4ANZebj4j8ysRlErc7r8PgKyva6ujqnyjMmsd25IsOLyAtOI0Ah0CeazPYw22DXUOpYtbF/SivtkqFF6NGEtLSX1JCug5z5iB3YCmByEyet/Ed4Fz6NijB4o6gsjn95Ybl3dxxdHdNKuTgK49QBDISoynMMe0YKJMrUZQNu5N15aoSNPLTStGW2idCvazBwbiUa6O+vVY/eoonVHHkdQjAAz0afv+zWBBMOqRRx7h6NGjHD16lC5duvDoo4/i4+PDww8/zLFjx5pjjG2eijQ99PUHo5Kff4HERx+jLKF2NQ8XtQuiDPKdDCg9Jdd8sqJwmTWL0vJglI1tzf8qz2BJGZVyPrUyncsroiMIAkU52RTl5lQ1Tj4uvTZnil4FoeXBqORjUJIjlUN+9x2Ufn7oEhJI+d//Wj39LLuojM3nJBVZa6Xo1YeTrZIXJnRm61MjmdzTF1GE344nMXrhDt7bdIF8rXUuao0hlpWR/ePyyjQDQaXC49FHqtI+G6BIV8Qnxz8B4P4e9+OscW7OoZpGwiHY8xFsfxNsXeHxMzD3L7j5G+n18dM1A1HVcfCWJsm3rIBnYuDWX6H/PdB9RlWbrMvwYSf4fBhsexMSj0o+cW2AtDfepGjPHmKmTadwV+sbiHvbefPN2G94sOeDyAQZa6PWMvOvmVzIvtD4we20c5XSPneyDJ/wTgAkR7bN64OgUGAsLKx7pyiCKJL29jtXVcresfRjdSqiKhARSS1O5Vi69Lk9EJ3FpE/28Nxvp8ksLCPU3Y5v7+jHD/MGEOHl0PDJMiMhbo+k3O/dcOpffaiCAgn44nM8HnusxmJZRnwsAEHdezXobdlkAgaBQgOFqZBR9+d0cpg0v9gSv4UiXdNNjU3FecoUlL6+GDIzyV1V0y5jSJhkwH8kNsckH5rmYFfiLn6//DsCAm8MfQNbpW2jx1Soo9pT9arI/PQzyuLiUHh44Pn0U1bpc+elDErktozo6FFrn0Fv5Py+cuPyYaZ7vNnYO+AVIil8zFFHgVTJO3/jRspiY806rjXQ2Clx9pI+y2mxLauOOpd1jmJ9MU5qJyJc2n5Ve2iCZ1TPnj35+OOPSUpK4pVXXuHrr7+mf//+9OzZk2+//bbVAw4tSrmyRryy5GJJeYqVjQuFO3dSsHlzrZUJkNL0AHK0OeBWFYyy6d0LY4BkEKnIrTkxqDAxz0opIfW9hYiiiEpjQ3j/wXQbPQaDvlrQYuZyuG9381XRq46TH3h0kszSY6QHX7mTE36LFiEolRT8s4XsZa3r//DH8SR0BpFufo508XVs1bHUR4CrLYtn9ebPh4YyMMSVMr2RpTuiGLVgB9/vjWnWiYMhN5f4u+8h7a23SH//fbOP/+b0N2Rpswh0CGRWp1nNMEIz0Wnhz4cAEXrcAqEjpdXXkOHQfZr0aupqrFID4dfBxIXQuVr1nKRjgCAZnu9aAF9fI3lN/fGQlIJQWs/DSgvg9eL/sOnZE2N+Pgn33U/m0qWIrRwok8vkPNDrAb4Z+w2etp7E5scye/1sVpxf8d+6d7Tzn6N97mQeFcGolDaojAIoPnIUfUZGg230qakUHznaQiNqOhnFDb+fCi5kJPLA8qPc8uUBzqXk46BR8NINki/UNZ28TAsAaZxh1PPQZ65FxuUgZSfYjxyJ+3331tje5/rJPPDVCobOND/IZTQaiD11nG3ff1FzPl0XSo3kSQkQvaPOJj09ehLkGESJvoR/4v4xezyWIqhUleqozK+/rqzsDRDhZY+bnYoSnYGTibktNqYK8krzeHXfqwDM6TKHPl59TDru+pDrkQkyTmWcaveeBLTnz5P1zTcAeL/yMnLHpj3X5GekExcdV/mZGBFROxgVczKTkgIdto4qgno0bFx+JVW+UeYFo1JefZWkJ54k67vvzTqutfCu8I2Ktp7dyq3l6qjEnBJ+q0cddSilKkVPZmFl0pbG4lHqdDpWrVrF5MmTeeqpp+jXrx9ff/01M2bM4H//+x+33nqrNcfZphHkFQbmVyijOk2AzpPBwbsyCCWzrR31F/bFMuykG8VxKVWV7rIuSx5TXftKbaLPUnjgQKUxpnHHehS6IkSZkuwcQ6U0ePJTLzDu/sdwdK/mgyQI4NMDNC0UeOl9Gwx+uCqwBth074bnc88CULh1W6s9DIuiyKojkjptZhtTRdVFzwBnfrl3EF/d3o8wDzuyi8p4dd05xn60k42nU6z+4FIWF0fsLbMoPnQIma0tdkPrrhBTH8mFySw7KwUbn+z3pElln5udne9C5iWw84Tx7zTPOXrOhPmXYern0GUqqBygKANOLIeVt0Hc3qq2V14nmhmllxeBP/6A8y0zQRTJ+HgxiY88iqGg9T1Y+nn349dJvzLKfxQ6o453D73Lo9seJbeiEmk77fzLaJ87mYdvRFUwqrWD6HWhTzet2qqp7doCHra1Hz7r4s0/k9h4JhWZALcNCmTn/NHcNSwElcKMRwt7Dxj1HExaZNlgG8HW0QknTxMr6VZDQGDjkg84vnEdCWdONX5ApV9q3V5agiBUqqP+vPyn2eNpCs5Tp6IMDMR++IgaC+KCIDCoIlXvcsv7Rr136D0ySjIIdgzmkd6PmHycu407g30kk/n10euba3hXDYJKhaZrVxzGjcPhOss816pz6M/VrHn+IfpmH6Wjl0Od1cbP7k4CoPNQH+QmGJdXJ6R3Pzr0H2yWjxuA02Tp+5P355/oc3Iaad36VPlGWS8YpVHKuW+EFCdYsv0yujoqYR5MlczLrxa/KACzLdaPHTvGd999x88//4xcLmfOnDl89NFHdOrUqbLN2LFjGTFihFUH2pYJ+OJzkMlqrwJdL5kli0YjYkUwyqb2l7rsYjIdku2Jisivpoy6DIDBMxDiM1FkJZFwR80qIw49HibHtTPG62+tNGysgSiCrgRUjctercqQum8qLrNnI7e3x3HChLrH2wKcScrnQmoBKoWMyT0tW4VraQRBYEwXL0Z39OCXwwks2nKJ2KxiHlhxjL5BLrwwoTN9g5pWNQOg+MgREh96GENeHgofHwI+X4qmY0ez+lh0bBFlxjL6e/fnmoBrmjymJpN0DPYuln6/4UMpRa+5sHOHXrOkH30ZxO+DS39LK6XBw6vabX8TLm6EiPHST8AAi3wyzEGmUuHz6qvYdO9O6quvUbh1K7HTZxDw9Veo/P2b9dyN4axxZvE1i/npwk98cOQDdiTu4OZ1N/Pu8HcbNDJtp52rifa5k2W4BwShVGsoKykmKykBdzO8f1oChdG0IJOp7doCfTz74KR0J7csk7rETaIIot6J0sIghnVw56UbutDRu5F0vGYi+dlnUXh64Xr7HBQepgXRTEGQyejQfxCntmwi8tB+gnv1bfiACouK2D1g0EEdC3GTQiex5PgSjqQdIbEgEX+Hlrn3CioVoevW1vSSLWdImBvrT6WwLyqTx64Lb5HxAGyL38a66HXIBBlvDnsTjcI8s+2JoRPZm7yXv6L/4v6e9zdvGmYbRx0WRvDPP9WZeWMuOq2W83t2AJCq8eL6CPdabfIyqozLuwz1NfscAV26E9Clu9nH2fbvj7pLZ0rPnSd31epaSsi2RkVFvbSYfESjiCCzzmf01oFBfL4zulIdNbN/VaXDUkMpJ9JPADDA5+oJRpkdEejfvz+RkZEsXbqUxMREFi5cWGMyBdClSxduueUWqw2yrSPI5Q1eCMVqJqVXVjcw6HVo0yQTt1S7wqpgVE4sGHQUxKcDoCqrnXPqWBALQEZ8zRQgg15HRlx5Bb2F4fDXk+a+pWZBEAScpkxpVSO6ClXU+K7eONm2AdWOGSjkMm4bFMSO+aN59JoOaJQyjsblcPPSfTy44iixmZb7EOStXUv8nfMw5OWh6d6dkFUrzQ5Encw4ycaYjQgIzO83v/UnB/oyKT1PNEDXm6DzpJY7t0IlrZSOfwce3F8zIBy5RfKV2LsIvhsPC8Lgt3ulQgMluc06LOebbybopxUovL1BIUfu3PQgpjUQBIFbO9/KigkrCHYMJr04nbs3381nJz6rYZLbTjtXK+1zJ8uQyeVMeHQ+t7//Ca5+rRs4rwvbIEcUNgaox+wbRBS2emyD2qYlQN3IKE2r+35ZIcbWpU/mi9v68+NdAywPRG15Fc7/ZbFauCwxkbw/15L11VcYrygGsOOHr1n12vPEnLA8PTK8v6S+uXzkAMbG7kNe3cDWHXRF0ty7DnzsfSofENdFt2wl2boCUVDlG3U8PpeSspa51+Zoc3ht/2sA3NH1Dnp6mKeQAbg28FpsFDbEF8RzOvO0tYd4VVBdKSrI5cjt7Zvc58X9uykrKaFA5USixo+REbWrjZ/bI3lFBXY23bjcGgiCgNvcuQDkrFiBWFbWyBGti5uvHQqVjDKtgZxU6xXpsVHJuX9k3eqoUxmnKDWU4mHjQYhjSL19GI0GEs6e4vzenSScPdX49a2ZMTsYFR0dzaZNm5g+fTrKeoIKdnZ2fPfdd00e3FWNQQelBSCKNWWxVyijspMSEQ0GyhRGUmQ54OAjVewSDYiZ0RTES7n7dQejpFzp6uZo+rIyltx5Cz888whFh36GskIoazmzxEp0JRC1DeIP1rlb1OlIe+99Mj//vMWGpNUZ+POEJC1ta8bl5mCvVvDk2I7seHo0M/r5Iwiw4XQqYz7ayWvrzpJTZN4FWp+RQcqrryHqdDiMHUvQD8vMXmEURZH3D0v+UlM6TKGzm4lVaJqT5GOQFQW2bjBhQWuPpoq5ayXj9O7TJb+Mkhw4tRLWzIPPBtVZjcea2HTvTsivawhYuhS5vWRIL4pimzDY7ezWmZU3rGRK2BSMopGlJ5dy1+a7SC1Kbe2htdNOk2ifO1lOh34D8QgKQdbMClJLEJx88OpTkYZx5bW7vLhM73wEJ9NKn7cFDsVkk52vRhBq345EvRPapNsoy++Ko43S8kWnzEipqMiqOVBomWosd80aAOyGDKml8I0+foSEc6fR6yx/YA3o1gO1rR3FebmkXGrEs0wmk/woAWL31ttsSpjk3boual2r+MOVRkaS8sqrlcG7YDdbfJw0lBmMHI1rmdSndw6+Q7Y2mzCnMB7s9aBFfdgqbbkmUFLf/xeNzEVRJOHe+0j/4IMaPmBN5dTWTQCctuuERiWnX3DNBUvJuFyqotdluPmqqApEUSQ3NYXYk+YV73C8/nrkHu7o09PJ/7ttV1OUyWWV/s6pVkzVA0kd5W6vIiG7hN+PJ1VuP5hSnqLnM6Dea3PkwX189dBdrHr9BTYsXsCq11/gq4fuIvLgPquO0RzMDkalp6dz8GDtAMPBgwc5cuSIVQZ1tZG9fAWJjz1OwfZqueLJx+Edf/ikL8ZiKRglaDS10tMy4mKkPhzLKNQXUibqYfZKePgIxdHZlMokRYW6rmBUfhwAOSlF6EqlB0mFSoWjhxTJTju2TWrYElX0rmT/p/DjjbBvcZ27C3ftIvu778hY/AlFB+oOWFmbv8+mkq/V4+dsU1nS9mrG20nD+9N6svGx4YyM8EBnEPlubywjFmzn851RaHWmBRcUHh74LXgft3vuxm/RR3WmkjbGpthNnMo4hY3Cxqzc/2YlcBA8sFcK/NjVlhq3GrauknH6zV/D/Ci4YwMMeRTcO0pS/4obiCjCdxPg7/9JxQAM1qukqHBzQxVQFZDN/vZbEu65t03k4dsqbXlz2Ju8M/wdbBW2HE07yrR109geX7cXRzvtXA20z53+pQQNwbGrK35Dc1HYXOHfIUiBKMeublUG11cB6QVaVG47ANDl9qc47h5Kkm6hOO4eii4/i76gW2U7izn6vfQaPs4i43JRryfvt98BcJ5Rc46bn5lBTnIigiCzKB2oArlCSWgfKVU88pAJD2rDnoT7dsHw+quZXRt4LbYKWxIKEjieftzisVmCaDCQcN/95K5cWRnIEwSBwRW+UVGZzT6GzbGb2Ri7Ebkg561hb6GW163YqsRogJjdcHqN9FpNwVFRVW9TzCZ0xpapNN1WyPvtd4r27CH7x+Xo09Ot0mdmfKxUKEIm47x9JwaHuqFR1lwAiD0lGZfbOKoI7mH5vDotKpJvHruH9YsXmKXKEVQqXGfPBiB72Q9tvuCHd2hVqp41sVHJuW+EVFlvybYqddShVMm8fKD3wDqPizy4j7Ufvk1hds3vemF2Jms/fLvVAlJmB6MeeughEhISam1PSkrioYcessqgrja0p09R8PfflEXHVG0sKX+oUzsgasv9ojS1c6LTY6MByHWULqS5pbkQMgLcwynLyEanlJQLdSmj1GV5qEpzEUXIiK8yI/YKlVL90nKNkiqkYrWmJQkr9wuK2VWnBNvh2mtxuvFGMBpJevrpRqvRWIPVR6TKA9P6+iOzUu5uW6CTtyPL5g3gx7sG0NnHkQKtnnc3XuDaD3byx/EkjMbaF2t9djbaC1UliB2uvRbPp56yyMtLq9fy0dGPAJjXbR6etrVlva2GeziEjW7tUdSPXAHBQ2HsG/DwoZomriknJePz/Utg2SR4PwxW3wknV0JxttWGoM/JIXPp5xTt20fstOloz52zWt9N4YbQG1g1aRVd3LqQV5rHo9sf5Z2D71BqKG384HbaaWO0z50sRxRFTmzewMZPP0Rb1HqVSetEJofx7+EYoKXDpHQCR2fiOzgHjXspiALFmSoY/26z+wJakzJZEgqHC4iiQFnWSAzFYejze2EoDqP6Y4Ong3k+P5XotHDiJ+n3fnc23LYeCnftQp+ejtzFBYdravpTVpSM9w4LR2PXtNSl8AFSEPHy4f2NP/h6dwOfnpJKqh5slbaMCRoDwNqotU0am7kIcjlu99wNQNaXX2EsT3OqSNXbF9W8JuZZJVm8eeBNAO7qfhdd3bs2fMC5tbCoGyy7AX69S3pd1E3aDgzyGYSrxpWc0hz2J+9v1rG3JfQZGaS9J3kSezzyCKrAwEaOMI1T2ySlUY5bOMUKW0bWUUXv7B5JFdV5iPnG5dXxDAlDZWODtrCAjNiYxg+ohvPMmQhqNYJKhbENFOJpCK8Q65uYV3DroEDc7FTEZxfzx/EkinXFnM6QUlbr8osyGg1s+/7LBvvcvuzLVknZM/uTdO7cOfr0qV1+s3fv3pxrIw8xLY6ioppetf/AimCUjQvqDh3odO4sHbZvq3VohTKqxFXqI0dbpUzQO7iBIEMQDSh1dafaORZI6qj0uKpglXdFMEprD11vrNNIsdnx6Qk2LlCaD0l15+x7v/wS6vBwDJmZJD31NKK++aqMJWQXs+eyZMY5rW/b852wBsPDPfjrkWEsnN4THycNSbklPL7yBJM/3VNjxas0KorYGTOJv/sedMnJTT7v8vPLSSlKwcvWi7ld5za5vyZz7Id600PbPIpqq4RuHWDGD9BzthRULs2Ds7/B7/dKPlMHv7DOKV1cCFqxAmVgILqkJGJnzSbvz5at9lMfQY5BLL9+Obd3uR2Any78xG0bbiMmz7zJSzvttDbtcyfLEQSBI3/9xrld20i9fKm1h1ObLpNhxg8Izj7YeZXhFFSCT788QKQgwYYSY1hrj9AsDuf8CoC+oBuirrb6QQB8nDQMCLGwIMj5dVCSDY5+0MGy6l+5q1YD4DR1KoJKVWNf3ClJcRTYvVedxxqNIkkXc7h0OJWkizl1LthVENyzDwqVdF8uzsu1aKxXMqWDlKr3d+zfaPXWS7EyBaebb0bh7Y0+La1SHVWhjDqVmEu+tnkURqIo8tbBt8gpzSHCJYL7e9zf8AHn1sKq2yH/ijlqfoq0/dxaFDIFE0ImAPBX1H8nVS/1rbcx5uej6doV17m3W6VP0Wgk+pjkdbZPIT1DjrgiGJWfWULCOWkh1BLj8urI5HL8y1WLcadPmHWswtWVsI0bCP5pBXLHtu3FV2FinpVcRJnWus+4tioF91XzjjqcehS9qMfP3g8/+9pq06TzZ2spoq6kICuTpPNnrTpOUzA7GKVWq0lLq53fnZKSgkJhdnG+fwWCvDwYpa92Ea8WjAKpMkdd6U8GvQ5BkIGnZACZrc2G3HjYtRAxT8qlVZYVINRljikIOIvSSkZ6Nd8oz0Ap/SZNaw/dpjXtzVmKTF6t1G3tIBxIlQX9Pv4Yma0txYcOkbFkSbMNZ81RSRU1NMydANcWri7YgshlAtP6+rP96VHMH9cRe7WCM0n5zP7qIPO+P8zFDVuJvWUWusREZDY2GLVNU5lklmTy1amvAHisz2PYKFrOzLBO0s/D+qfg23FSquzVjNoeukyBG5fC05Fw1xYY/rRklCoawbNLVdv4A7DhGbi8FfTm/59qOkYQsnoVdiNHIJaWkvzsc6S++RairvWl70q5kvn95/PptZ/ionbhQvYFZv41kz8v/9nmJdrttFNB+9ypafh0kApqpEQ24t3TGlz6G1JPw62/wdy/4OZv0Dz2B46TJBPwjEWLpHYWXJtbmoSCBP6Ok3xjyrJG1dpfoSl/ZVIX5JYqzCtS9PrcbpFiTJeaSuGuXQA4T685xxVFsVIZVVfp+Kjj6fzwwj7++Og4/3xzjj8+Os4PL+wj6njdqU5KjYY7PviMuxZ/jZ0pBT8Sj8Lv98P2d+pt0terL752vhTqCtkWX/f8uLmQqVS11FF+zjYEu9liFOFwjPVU19XZGLORf+L+QSEoeGvYWygbWiQ3GmDTs9RdFKB826bnwGioTNXblrCNwrI2pppsBgq2bqVg0yaQy/F58w0EK907BJmMuQs/JfDme4lR+xPgakOIu12NNufKVVEBnV1w8mj6XD+om/T9rPi+moPSt2nBsJbCzkmNg6sGxJrP6dbitkFBuNmpiMsq5qdT0rVkoE/dKXqFuabZcJjazpqYHYwaM2YMzz//PHl5VZKz3NxcXnjhBcaMGWPVwV0tVF4M9HUroxriltfe55Flq1B5S+1ytDlQkAbb3qC4/IOlLsunVn3d8n8HTZVS8KqbmHvqowGRQr2aIocIC9+VFahI1Yuu3+tFHRqCz5tvAJD1+ReVEwxrYjSKlcGo6f3+naqoK9Eo5Tw0ugM75o/i9sFBKGQCik3rKHvqUYwFBSh69CR45S+oQ+uvtmAKS44voVhfTDe3bkwMnWil0VuIQS9VzzOUQcQ48OnVuuOxJjI5BPSHa1+SfLAePyN5YlVw5jc49AUsvwneD4WVt8Hx5VBoupeA3MmJgKVLcX9QMhTNWb6c+LvvqVGxpTUZ4T+CNZPXMMB7ACX6El7c+yLP73meonpUo+2005Zonzs1Dd8IqfJgcuSFRlq2Ake/h13vS8rVkOGSJ2DIcDweeQQUCor27KHo+xfhi5FQ1LypUE1l2dllGEUjQ3yH0MOjS6393k4alt7Wh/HdLDRkz4yEuD0gyKD3HIvH6XLLLdiPHo06NLRm9wlxFOflolCp8YmoWUgl6ng6m744Q1FuzaBgUW4pm744U29AysnTy3Sj9oJkOPkznFlTbxOZIGNSmBSo/DOq5VXIztOmofD0RJ+aSt6vkgpucDOm6mUUZ/DWwbcAuLfnvXRy7dTwAXH7aiuiaiBCfhLE7aOLWxeCHYMpNZSyNX6r9QbdBjEUFJD62usAuN11F5rO1i0UpFSpOa0ORRRkjIzwqPGZNxiMnN8nVdHrOtx8j7e6qFAuJl04h97ChU99Tg5F+1rPeNsUvEIrTMytH4yyVSm4d4R0Daw0L/eunaIHYG9i9WxT21kTs4NRH3zwAQkJCQQFBTF69GhGjx5NSEgIqampfPDBB80xxraPQlrZqZFmVlGi3caF4iNHSHz8CTK//KrOw5VqDS42ktw5pzQH3CRJd3Gh9BDo2MEfhZdXzVN6eeH38SKCbxoFQH6mFm2h9GVWBQ/E1UWKaKeVe1JZisFo4HDqYTZEb+Bw6mHzyqyHlnv1JB4Bbf35so4TJuAyexYyW1urVoWoYF9UFkm5JThqFIzr6m31/tsy7vZqXpvUhQ02J3nixGoUopHt/r2ZFn4rS45lUlxmuWz0YvZFfr8sGYg+M+AZZILl+eNW4cCnUkqo2glu+Kh2APffhHNAzfTbThOhz1yw95YqaJ5fJwXmFobDV9eY7DElyGR4PPoI/p99hszeHocxYyzyEWsuPG09+XLMlzzS+xHkgpz10euZvm46ZzNbXlbcTjvm0D53ahq+5YGF1MiLbSZADkhzm8tbpN+73lhjlyowsFK5k/Hdr4jp52H5jQ3Oh1qTzJJMfo+U7um3hM/lXLLkx/Lezd35+JZe/HzPIPY8e43lgSiQ5sa+vS02LgdQenvj/fJLBCz9rNY+o8FAaN8BhPbuh6Ja1UqjUWT3ysgG+92zKrLBlD2DXoeusTlq8HAp0JZ1GXJre8RVUFFV70DKAdKKLKsmaCkytRq3e+4BILNcHTWk0sTcusEoURR5ff/r5Jfl09m1M3d3v7vxg0ytrliYhiAIleqof3tVPe258xgLC1EFBeH+4ANW61dXVlqpMt95SfLvHRFeM0Uv9lQmxfllknF5T+sUBHLzD8TO2QV9WSkpl86bfXxpVBSXR19D4iOPYihsu6o470rfKOsHowDmDA7CxV6PXiGJLuoLRvl17oq9a8P/dw5u7vh1bsTLrRkw+ynDz8+PU6dO8f7779OlSxf69u3Lxx9/zOnTpwmoVp3pv0Rlml51o+5KZZQzZXHxFGzaRPGRw/X24aKppoyydQUbV4qN0jbHMD86bN1C4LJl+C5cSOCyZXTYugXHsWPR2Ckr5ZKVvlHOAfScModht9yOi6/lEewtcVsY9+s45v09j2d3P8u8v+cx7tdxbInbYloHzgHgFg6iocFStwCezz1HyO+/4Th2rMXjrY9VR6QJwZRefrUqQ/wXyP5+GYYVPwBQdus8Nk99kDyDjEVbIhm1YAe/HIrH0MAErC5EUWTBkQUYRSNjg8bS27N3cwzddDIjYZu08sa4t8Dx6pDwWo3QkTB5MTx5Hu7dAaOelyb8IKmjqis0j/0opZXoSurtzuGa0YRuWI/LrbMrtxlyc9tEWpxcJufeHvfy3fjv8LHzIaEggds23la5ot9OO22R9rlT03APDEahUqMtKiQnteleh1bj4kZJjeveETxrKxXc738AQaOhJA20JR5SYYoVM6Cs7Sk6l59bTpmxjB7uPUhO9aPMYKSTtwMz+wcypZcfg8PcLE/NqyCgv3SPmvatVcZ8JV4hYdz4zMtMevL5GttTInNrKaKupDCnlJTI3Dr3HV77K0vvvY3jfzcS8LBxBr++0u/RO+ptFuAYQB/PPhhFY6sEUZxnTEfdqROut84GUWRQqBSMOp+ST3ZRmdXOsy56HTsSd6CQlafnyUzwsLX3arxNtXYTQiXfqIMpB0kvtk5lubaI3cABhP61Dr+PPqyzIJal7Fu1gu+efIC9W3cQl1WMQiYwpEPNoMW53eXG5YObZlxeHUEQCOjaA4C40+an6qlCQ1H6+WEsKqr0P2uLVPhGpcXkNcsc2lalYEyfQgRBRK73xkVdd7V4mUzONXfc22Bfo+fei6wVim1YlGxqZ2fHvfc2/Ib+S9SZpufXF/Ra8OiMMVqK8stsanoV/f35x2QlJTBk+q01g1EAbh0oTnMGwNZJhSCXYzew7minZ7AjeRklpMflE9hV+hD2uX5Sk97TlrgtPLnjScQrcrbTi9N5cseTfDjqQ64LMsF4cuIHYOde09+mDmQqFaqgoMp/G4uKkNnZNXCEaeQV69h0NhWAGf3+mxN+l1tmUrB5My63zsZp0iR+F0XWn07h/U0Xic8u5rnfTvPt3hiev74zozp6mCRH35W4i4MpB1HKlDzR94kWeBcNYDSUp+eVQti10Pu21h1PayKTSUEo394w6jkoSIWcuCqVmEEPm18EbS4obKQgVsQ4iBhfK4Cn9KyqimjIzydm5kxs+/bD+5WXkakbKcfcAvT27M3qSat5Zd8rbI3fysIjCzmYcpA3h72Jq8ZCY9122mlG2udOliNXKPAK7UDShbMkX7qAq28bSbk/KymJ6HpjnWpcpZcn3i+9hDoiAhsPEb6fCAkH4JfZMGslKK33UNkUCsoKWHlxJSBVOlu6IQmAm/pYJyWnFirLvDuzV6xA06kTNn36mJ46BxTlm+bXVV87pVpDaVERlw/vZ8CURrxYQ0dB4mEpGNWn/lTEyWGTOZZ+jLVRa5nXbZ5Z76epyNRqQn7/rfKcHmro6OXAxbQCDkRnMaF7E9Rv5aQVpfHuwXcBeKjXQ4S7hJt2YNAQaT6Sn0LdvlGCtD9IqnQY4BBAb8/eHE8/zsaYjW2jkE4zofT1tapfkkGv4+zOrZTk53EuJR+Q0y/YBXt1VXggP7OE+PPlxuXDmv65qE7v8TfQcfBw/Lt0M/tYQRBwvf12Ul95hZwfl+M6Zw6CvO0JDjwCHJApBEoKdORnaq3it3Ul9s6xkAEl+SGsPZnMTX3qvj+GDxyCV1g4aVE1VaIObu6Mnnsv4QOHWH1spmBxePPcuXNs2rSJtWvX1vj5L+L+8EN0PHYUz6efqto46H6Y+SOEX4eolRQIVxqYJ104R8qlCyCKuKjLg1Gl1YJRBmmbrWPDD35eweVR19gC2PEunPm1QdVDYxiMBt499G6tQBRQue29Q++ZlrIXOhK8upqVMlV08BCXx48n/59/TD6mPtaeTKJML63udfNr21UXrIkuKakyAi+ztSXopxU4lZupCoLADT18+efJEbx0QxecbJRcSivkzu8Pc9s3BzmT1HAKgc6oY+GRhQDc1uU2/B1a+aHg/DpIOAgqe5j08b87Pc9cHLwhsJqZYVmh5Gfi6A/6Eri0Cf56Aj7sDJ8PrzKWvYKigwfRJSSS99tvxN16m1WqMFoDJ7UTH436iBcHvohKpmJ30m6mrZ1WmTvfTjttjfa5k+X4hHcEQSA/o2XTmuqlJFcqGgHQdWq9zZxvvgmb7t3Auzvc+iso7aRAxZp5YGj9IhEAKy+upFBXSJhTGGF2Azgcm4MgwOSeVgxGnf2jysLCAvRZWaS9+x5xt95G2eXLtfYX5mSTn1m3MsaukXl0Y+069Jc8GlMiL1LQSEWqSouK6B3QQErp2OCxqOVqovOiOZvV8qnmVwa/Kqrq7bdCqp4oiryy/xUKdAV0d+/OHV3vMP1gmRzGv0e9gSiA8e/WML//N6fqZS9b1my+SJcPH6QkPw97F1cOlElKsyur6J3bmwwi+HdywcnDugWgfCM606H/IDR29hYd7zRlMnJnZ3RJSRRsaZueYXKlDI8AqUhZWkzzpGgfzzgCgKE4jCXbLqM31H/d6Th4OO6BwYy7/1EmPDqfGS+/zd1Lvmm1QBRYEIyKjo6mZ8+edOvWjYkTJzJ16lSmTp3KjTfeyI033th4B/9CZGo1MltbBGXd8lNjsRQYEmyqVsB0Wm2l1NwjKKRyJT9bW+7t4hZGsdEZAFvHmmVrr8QzSPqQp8fkIu54T5rgFKSQl57GpQN70JqZS3ss/RhpxfVP9kREUotTOZZ+zKx+TaVw504MGZmkPP8CZfHxTeprZXmK3ox+AS266tSaFO7aRfTkKWR9/nnltrp8f9QKOXcNC2HX/NHcOyIUlVzG3stZTFqyhydXniApt+6A5qqLq4jNj8VV48q93dvAKn+XKTB5CVz/vpQa2k792DhLasUnzsAD++Cal8B/ACBA6qmapqGl5d5TpYU4jhlD4NdfIXd2RnvmDDE3T6PoQNsI+AiCwMxOM/lp4k+EOoWSUZLBPZvvYfGxxeiN1i2l2047ltI+d2o6/SffzMPfrmTI9FtbeygSFzeAUQcenetM0asLndwPcfpykKvh4nq4sL6ZB9k4Wr2W5eeWAzCv+zzWnpCMioeGuePtZCXlVsYlWD0XPuoGWsu8U/L++BN0OjTdu6MOr62yOfnPRr56aB7bvv+i1j6fcGfsnBsOSNm7qPEJd657n6ubFAwFog43cu/z7y8FHIszIb3+IJODyoFrAqVCP39ebnkjc5CCRgVbtpDwwIMMDpQWbPdFNRJsM4HfL//O3qS9qGQq3hz6JgqZmYk4XSZDx+trb3f0hRk/SPurMTZoLAqZggvZF4jMadgb7GpCe/48ae8vIH7eXZSctX7A8tRWqXJmp5HXsT9WEkOMrBaMag7jcmsi02hwvmUmIAXt2ioVqXrNYWKeWZLJ5dzLCAjYixFEZxax7lT9C8b9J93E3AVL6DZ6LJ2HjiSga49WSc2rjtnBqMcee4yQkBDS0tKwtbXl7Nmz7Nq1i379+rFjx45mGOJVijYfypUpxpIKZVRVRDkjPhZEETtnF+ycXepO06sIRjk1HIxyD3RAkAkUF+gpMriAXz9wDeX3915j3UfvkmymMVxGcYZV23F5C/x6N5xabVJzzycex6ZPH4yFhSQ+/jjGUsvKIZ9NzuNMUj5KucDU3m3vItocZK9YQcL9D2AsKqLowMGapvr14GSr5IUJndn61Eim9PJFFOG340mMXriDdzdeIF9btXKbV5rH0pNLAUl2ba+ybDXDqgiCJIXv3UYeUK4GBEFSLI54Gu7+B+ZfhqmfQ/fpVW2id0hV+d4PgR9vwk5+huBvF6Hu0hlDTg7x8+aR9e13bcJHCqCja0d+nvgzN4ffjIjIV6e/4s5Nd5Jc2DZUXO38t2mfOzUdW0cn1LbWXZlvEtp80DjVMi6vj4wlnxI1bjy5JzIl5fyY1xtUVLUUf17+kyxtFj52PowPHs/vJ6QUPavOm46VPygGDwON+Sp1URQrfWEqTOGvJP70CQA8AmtXCZbJBIbPbDhNbNiMcGQNeGKFD5CUA5GH9zc8WIVKep9e3RpVglUYmW+M3UiZwXpeTaYilpaS8tprFG7fTvczexAEiMooIi3f8mJCKYUpvH/4fQAe6f0Ioc6hjRxRD7N+gcdOw5w/4KavYNzb0O1m6DihVlNnjTPD/YYDsD669QO81kDU60n534tgMOAwbhw2Xa1rLJ2blip9ZwQBQ4f+FJcZcLdX09m76vsZdzqL4rwybByUhFjJuPxKspIS2LvyR45ttEwh7DJ7NiiVlBw7Rsnp01YenXWoNDGPtr4y6nCq5EfdybUT9wztDsAnWy+b7QXcmpgdjNq/fz+vv/46Hh4eyGQyZDIZw4YN45133uHRRx9tjjG2eQp37yb5uefJ+UXKt8dohPeC4HU3KEjDWFIM1EzTy4iTqtx5BEsXaWe1MwC5pblSg9BRFMuliUBjyiilSo6rj+SvlK7rIKXhIBk5AqRGmbdK4GHr0XgjM9qRdBxOr4bzpl1oBKUSvw8/QO7iQum586S9/Y5p57mC1UekygJju3jjatfw3/BqRzQYSH37bdLeeBOMRpxuvJHAr76s8jMzgQBXWz6+pTdrHx7KwBBXyvRGPt8Zxcj3t/Pd3hjK9Ea+OPUFeaV5dHDuwE3hNzXjOzKBmN1ttirRVYedO/SaBe7VJut6LbgES+a8UVth43xUq8YSPCoZpwHBYDSS/v77ZH31dWuNuha2SlteHfIqC0YswF5pz4mME0xbN830ogvttNNMtM+d/oUMuh+evgyDHzSpudzBHlGnI/PTzzAGjYKhj1Xt1JdVLmC2JHqjnu/OfgfA3K5zuZBSTHRGERqljPHdrFR9WKeFEyuk3/vdaVEXJUeOUBYTg2Bri+OEibX2lxYXk3L5IgBB5SXjrySstycDp9QdGLl2bmfCenvWua+CDgMGA5Bw9hQlhQUND/iWFfDAXggZ3mCzQT6D8LTxJK80j12JuxrusxmQaTS43XUXAMXffUMPL+lZwtJUPVEUeXnfyxTpiujl0Ys5Xer3zDIJl0AIGy0FoXYtgH2LJVuGOqhI1Vsfs/5fUcwke9kPaM+dQ+boiPeL/7N6/2e2bwak78vBcm3BiAj3GgHZs+XG5Z0G+yBXNE9l5ayEOA78tpJTWzZZdLzS0xOnCdeDUom2GdRj1qBCGZWZUIi+zIyq9CZQYUvR37s/c4cE42yrlNRRJ2suxJYWF3Nh3y7KtJbb+DQXZn+yDAYD9vaSGsLd3Z3kcu+QoKAgLl68aN3RXSWUXo4i748/KD5ypHxDPohGqYqcxgmxRFphkNlWD0bFAFKKHlCZppdbmotRNFIm2KMrkyYmjQWjALzKPeXSdOGVq3ReoR2kbTG1c+sboo9nH7xsvRCoe4VIQMDb1ps+nn1M6zCsPH8+ZqdkoGwCSm9vfBcsAEEgd+VK8tatM+1c5ZTqDfxRvro3vV8bMTptJoxFRSQ+9DA5P/wIgMcTT+Dz9lsIKssCcD38nfnl3kF8fXs/wjzsyCnW8dq6c1y7eDU/nf8ZgPn95psvu7YmOXHw00z4bLD0ezvWp/s0ePQEPHRYWsEPGgqCHFn2eXxC9uH11AMoAwNxnnYz5MS2qcDg+JDxrJq0iu7u3SkoK+CJHU/w5oE30eotX+1tp52m0D53sg7nd2/n55ef4ci631p7KBIKFagdTGrqfMstKHx80KelkfPzz1U7tHnww2TY+V4zDbJ+NsduJqkwCRe1CzeF38Rvx6R509gu3jVMjJvE+XVShWlHP+hgQuGbOshZLSnrnSZOQG5fu7hN4vnTiEYjzt4+OHrUH1QqLq+oF9DZhTF3dcHRXUpD1OsaD164ePviHhiMaDQSffRQw43lJlSNQ6oOe0OYFERprVQ9l5kzkbu7o0tKYma2pCyxNFVv9aXVHEg5gEau4Y2hbyC3JP0n8QikXRFUkMkhvLza9qW6gxYjA0Zir7QntSiVo2lHzT9vG6IsPp6MTz4BwOvZZ1B4mLj4byIGvZ4z2yVf3h7XjmPnJSkaVT1FLz+zhPhzUlCyy7Dmq1Ad0LUHCAJZifEU5eZY1IfHY4/RYesWXG65xcqjsw4ObhpsHFUYjSIZCeZZ5zTGoVTpWjTQZyD2agX3DJcC7ou3RdZQR0UdPcj6j99n5avPWfX81sDsYFS3bt04deoUAAMHDuT9999n7969vP7664SGWijFvMqpUJ+IFYGWkvIvk9IWlBp83n6LiCOHJSlhOenlwSjP8mCUs8YZAKNoJK80j+J8Sa6rUMtRaRqfEHjKpAt3uqK/ZFoMeJYHo9KjzQtGyWVynhvwXJ0G5hU8O+BZ028yvr0lKbs2D5KPmzwO+2FDcX/gfgBSXnmV0uhok4/dci6d3GId3o4ahodb9yLelhANBuLuuJPCHTsQ1Gr8Fn2E+333NtkfSxAEruvixd+Pj+CtG7vhbq8mQ/UbBlGPraEbar1p/hjNgijCusdAVwTOQeDU7hPVbAgCeERIK/h3bpDS+W76GmHwQ7je8yihf61D4eoKm16A90PRLhwL+z+FrKjWHjkBDgEsG7+MO7tJK/ErL65k9obZROW2/tja+e/RPneyDsX5+SRfPEfCuVZOx8iKMlvJJFOr8XhIUlFlffElhsIiacelzRC/H3a8A/uWWHuk9SKKIt+c+QaA2Z1noxDUlavpN1ozRa+iMEaf22uYTpuKIS+Pgr8lFYfz9Ol1tokrT9GrTxUFYDQYuXxMMjjveV0gEf296TZCWqy8dCjVpLH0HncDg6fNwrejiXMgXUnVM0E9VKTq7UnaQ1ZJ083DzUVmY1Opjuq+83fkRgP7LFBGJRYkVha3eazPYwQ7BZs/GFGE9U/B0iFwcmXNfRHjpddLf9d5qFquZmywFLC6mlP1RFEk5eVXELVabAcNwukm62chyGQyJjzyNN1Gj8U+oicXUgsQBGo8L53fl1JpXO7s2Xzp0TYOjngGSffAilRbc1H6+taoAN3WEAQB73J1lDVNzJMLk0koSEAuyCsFIrcPDpLUURlF/FXNO+ri/t0AhPUdYLXzWwuzg1EvvvgixvLqEG+++SZxcXEMHz6cDRs2sHjxYqsP8GpAUJTfXPXl0jttrvRqI/lACXI5cnv7Gml6ju6eOLh54FH+BVTKlDiopNW1HG1OZTDKVp4HkY2nmHjmSMqh9BJ/xPJIqGdwKIIgozAn2+xo83VB11XmX1/Jq0Ne5bogM1a3ZHIIGSn9Hr3drHG4P/QQtoMG4XDNNSi9vEw+blW5cfm0vv7IG/AAuNoR5HKcZ0xH7uZG0A/LcBw/3qr9K+Qybh0YxAe326F0OIcoysiIHcPNS/fx4IqjxGYWWfV8JnHsB+lzpNDAlCVQhzl7O82ErSv0mA7j3wZAplJJk8eCZHIvK4n5Op6MD95GXNwHPukHf/8PYve22nCVciVP9n2Sz6/7HFeNK5E5kdzy1y38eunXNuN11c5/g/a5k3XwjegESFXNWu07XJwNnw6Aj3s2Gmi4EqepU1EFB2PIySF72ffSxh7T4ZoXpd83/w+OfGfd8dbD7qTdXMq5hK3CllmdZrEnMpOsojLc7FQMD7eSP0zGJYjbA4IMeluWslUWn4DCwwN1x45ounevs0386ZMABDYQjEq8kENJgQ4bByX+naT5eXh/LxAg5XIe+ZmNp6/0uG48Q6bfiou3CUqR3R/Cu0Gwt+Hvd6hzKN3cuqEX9WyI2dB4v82Ayy0zkbu5oUhLYUziURJzSkjILjb5eKNo5KW9L1GiL6GvV19md57d+EF1EbMLUk6Awqa2ii7sGpApIPMiZNe9OF2Rqrc5djOlBsv8Zlubor37KD5wAEGjwef115ql+JIgkxHYrSfj7n+UPdG5APTwc6q0NDEajFIVPZpXFVVBYPeeAMSdOdnkvrQXL2EsNv2z21JUmphHW8/EvEIV1dW9a6WHr4NGyd3DJKHL4q2SOqq0uIi4k1LRsYhBw6x2fmth9lPcuHHjuKk8ShsaGsq5c+fIzMwkPT2da665xuoDvCqQS8Eo0VAejKqYnJQHo+rihsee4d7PvsPNv0rV4aIuNzEvzaE4TwpG2enipRWzhtDm4epQgJwyyspk5GVIN1SVxgZXP2nVJ81MdZQoikTmSl5Tj/Z+lHeHv0uYk+RBFZsfa1ZfgHQTAYjaZtZhglxOwNLP8F3wPjK72tLsukjOLWFXpCQ5ndb335miV93U3WX6dMI2bsCmZ89mOZfBaGDJyQ8BmBJ6E9N79EMmwIbTqYz5aCevrj1LdlELGW/mJcHm8kn7NS+CW1jLnLed+hEEuHcHpaF3AgKZZxxJ3OOGIeUy7F8C296o2b60Ea+NZmCo31B+nfwrg30GozVoeXX/qzyz6xkKylp+LO38N2mfO1kHj+BQ5AoFJQX55KaltM4gLqwHo15Kz2tgnlcXgkKBx2OSR1j2t9+hzymfLw5/GoY+Lv3+1xNwapUVB1w335yWVFHTI6bjpHbi9+NSit6knr4o5FZa5Ek4CIIcwseBk2VqK5vu3Qjb/DcBX35Z54N5YXYWWYnxIAgEdq1/HhR5WKoSHdbHE3n5+7N3UePfUfo/vHSo/irSFuHgA4ZSkxZhJ3eQqsOtjbLMxLmpVFdHzYnaXq6OMj1V7+cLP3Mk7Qg2ChveGPoGMsHCz8/eRdJrnzlg51Zzn40zBEq+XVzaXOfhfb364m3nTYGugJ0JOy0bQytjN3QIfos+wuv551EFBjb7+XbVkaIXW824PLRX82eXBHWTvrfxZ042aZEh5aWXiJkyhbw/WyfltSEqTcytqIw6lFKeouc9sMb2uUOCcbJREpVRxPrTKUQdOYhBr8fVLwD3gCCrnd9amHW10Ov1KBQKzpw5U2O7q6trs0RurxYEhZQbLurLq45VBKPKU+/SP/yI5P/9j9LLDQeEqlfUq1RGyXIhq5FAksYJ+b3/4B5U/kGPrYq6Wmpifi77HKlFqdgobJjTZQ4TQyfyRN8nAFh5YSV5pWZ+mSp8oxIOmV3WV2ZjU/n5EkUR7cVLDbb/7VgioggDQ1wJdjctgHW1IIoiWd9/T8zkKeizsyu3yx3Nr05jKmuj1nIh+wIOSgeeHvAo703rwYbHhjMywgOdQeT7fbGMXLCdz3dGodVZ15ivBhXpeaX5UunkQaaZxrbTMni9+g4+77yDoFJRmKQmdn83Sr0nVxZUACRFwfuh8O142LMI0i+0mGmvu407n4/5nMf7PI5CULApdhPT103nVMapFjl/O/9d2udO1kOhVFZaEKRcutA6gzj7u/RqYSU8h3HjUHfujGg0oq2o/iQIcN2r0P9uQITf75eCXs3EsbRjHEs/hlKm5Paut1NYqmfzOSlVzaopen3mwBNnYewbjbdtAEEmQ+lVdxqO2taOSU8+z7CZc9DY113hV19mIOqE9NAd0b+myj5igGRtcelQqkkPwrpSLZEH93Hyn0ZUTKGjpNfkE9K9rwGuD74ehUzBhewLXMxuHQ85l1tmYjd0KDEz7sEgyExO1YvPj2fR0UUAPNn3SQIcLLROSDklLVgLchj8UN1tKlP16vaNkgkyJoZIBvd/Rf9l2ThaGUEQcBw/HpeZM5ql/6Pr/2DHD1+Rk5qMwSiyO1IKOo6oFow6t6fcuHxQ8xmXV8evU1dkcgUFmRlNWmRQh0cAkvm7aGxbJvYeQQ4IAhTmlFKY03TVniiKHEyVzMsH+NRMvbtSHXVx/x4AOg5ue6ooMDMYpVAoCAoKwmBoxgfOq5BaaXqVyihnAAq2bCHv198qgwe6Um2dN7yKYFS2NpvifOmDaivPaTwYVY5XqLSKkB5XFezpcd313PD4s3S/ZqxZ72lr3FYAhvkNQ6OQDB5H+I8gwiWCYn0xP1/4uaHDa+MSDK5h4N0NCiy70BhLSkh8+BFip09He/583W2MIqvKq+jN6Pfv8hISdTpSX3uN9HffoywujnwzTd0toVhXzOLjksT8vp73VX5GO3k7smzeAJbfNZAuPo4UaPW8u/EC136wk9+PJ2JsjpKip1bB5X9AroYpn1rkPdFO8+J841SCfvoJha8PZSlZxHx5jvysaurE+P1Sdb74/bDlFfhsoJTqsvFZaRKqb15ZvUyQcVf3u/j++u/xs/cjqTCJuRvn8u2Zb/8V1XfaaZu0z52si2+4lKqX3BrBqOJsiN4h/d7lRou6EGQyfN99lw6b/8Z+xIhqOwS4fgH0nCUVwFn/lOQ51AxUeEVNDpuMp60nm86kotUZCfWwo4e/k3VP5uhTs1KrGZScPoOxrGHltVKjIWLgUAbeWP/De9yZLHRaA/auarxDa76/sN4eyJUyclKLyYhvXC2bFhPF2g/fZvdPyzBULELXhaMPeHQGRCn9rAGcNc6M8h8FtKI6ytaWwG++JmzqBBAE9kVlNRqcMxgNvLj3RbQGLQN9BjKjYxMCKHs/ll673ig9M9RFRTAqOwoMdf/tK1L1diftJrfCNuUqoOTUqSqlZDNhNBo4uv5Pjq7/k9SoSE4m5pJXosNBo6BXgDMABdla4s42v3F5dZQaDb4RndDY2ZOXankwyummm5DZ21MWG0vhrpavTtkQKo0CVz8pWJ4W23R1VFx+HOnF6ShlSnp59Kq1f+7QYBw1CuJTs4hpwyl6YKFn1PPPP092dsNR/v8SVQbm5RNNp0DoPBkCJNmcsUSaTMhsJAO4vxa9x9J7b+Py4QM1+qmoqFdbGRUF9UV4C9Iqg1+ewZI6Jr2aMsqvUxc6Dh6Og5t5+f/bEyRZ8eiA0VXvUxC4u/vdAKw4v4JinZk5uQ/sg/t2gUdH846rOL9ajajXIZaVkfj44xgKak8aDsZkE59djL1awYTuPhadpy1iKCgg4f4HyP1lJQgCXs8/h8vttzf7eb858w2ZJZkEOAQwq9OsWvuHhbvz1yPD+GB6T3ycNCTllvDEypNM/nQP+y5bVo2lXjpcC11vglHPWfwZaqf5senWlZA1a7AdNAixuJikJ56kNKrcNLzTRHj8NExYCB3GSIHF3Dg4+Dn8eCOcqmZY2oyKqZ4ePVk1aRVjg8aiF/V8dPQjHtjyAJklVv7MttNOOe1zJ+vhE17lG9XinF8nBYq8u4N7B4u70XSMqLtClkwGk5dAv3kw53dQ2tRu00QuZl9kV+IuBITKAg9/lKfo3djLz3pqvfympVEaCouImzuXyyNHUZaY1KS+LpWn6IX380K4wkdUZaMgpKc0R750sPFUPd+ITtg6OVNaXETC2UaM9CvUUaak6oVJqXrro9ejMzYQ5Gpmegc6o1bIyMjXEpXRcOWv5eeXczz9OLYKW14f8rrl6Xk5sXC2vELm0Efrb+feAe7fC4+dqrdiYQeXDnRy7YTeqGdzXN3pfG0NQ34+iQ89TPSEiWjPnWu288SePEZBVgYaewfC+w+uTNEbHu5emZp7bm8yiODX0Rlnr+YzLr+SSU88xwNfryC4V1+L+5Db21UWOcj54QdrDc1qVJqYW8E3qsIvqpdnr0rRSHUcNUruHh6KrzYF0dB2U/TAgmDU4sWL2b17N76+vnTs2JE+ffrU+PkvYn/NNYTv3YP/p+VVUCLGwswfKy+oYrmRmsxG+rCkx8VQkp+HjUPN1Kq6PKNs5fmgL4GCZOpk90JYEA77P8MzSDJAz0goxGCwfJU/Lj+Oy7mXUQgKRviPqLFvbNBYAh0CyS3N5dfIX83rWFn7y2IOFauJCl8fdHHxpLz4Uq1Vm9XlxuWTevpio/p3KGfKEpOImz2bor17EWxs8P90Ca5z5zZ7ekdqUSrLzi4DJOm1Sq6qs51MJnBzX3+2Pz2K+eM6Yq9WcCYpn9lfH2Te94eJTLOSL4+dO0z/DoY9YZ3+2mk2FK6uBH79Fa53zcP9wQdRh1Xz9nIOhAH3wG1r4JlouOUnqcqSg09V6WaAQ1/BV9fCzgWSfN/KwSlHlSMLRy7klcGvoJFr2Je8j2lrp7EveZ9Vz9NOO9A+d7ImFcEAJy+vlk/FqEzRs0wVVRfFhw9TlphYtUGugBs+As9qFdv01vNl/PbMtwCMCRpDkGMQafla9pb7A021VopexiX4sDMsvxkqKk2bSf6G9YjFxcidnVH61a3QyE1LZf+an0m5XH9gsrRET9xpSekRMaDuQjgdK1L1jqRhbGT+LJPJ6dBvEACRhxq5X1RYVEQ1Howa5j8MV40rWdos9iW13n1IpS/j0bR9fLB7CfsupdfbLjovmsXHJOX8/P7z8bVvgoomKwps3SR/WZ9G/E+9u0kqwgaoUEddLal66Qs/QJ+RgdzREVUzVlc9tUWqRNhlxDUoVCp2lgejRpRX0TMajJzfKwWRuw6zYrquCdg6OSOzQsaD6223gkxG0b79jdq6tDRe5b5RqVbwjTqYUp6i511/dbw7hgaT7dqB7/1vxf46C4sKtAAKcw+YOnVqMwzj6kam0SDT1B9oqVJG2VBSkE9hlnTT9wgKrtGuTs8oJxWUIaXqOV1hxm3Qw5nfwKgD9wicPW1RaeSUaQ1kJxfhESAFp5IvnSfh3BmCe/TGK7Txlbxt8ZLJeD/vfjipa8qZ5TI5d3a7k9f2v8b3Z79nZseZ9QYp6qWsvAKbynw/J4WLC/4ffUTsbXMo+Ptvcn5cjuvtUoWWfK2ODWeki+iMfv8O43LthQvE33U3hqwsFJ6e+C/9DJuuXVvk3IuOLaLUUEpfr75cG3hto+01SjkPje7ALf0DWLw1khUH49l2IZ0dF9OZ2T+AJ66LwNPRgoBkfjI4VpvktHusXBUICgVe8+fXCBjrkpLQ5+Ri0638M6y2l9RSnSZKwabq/7cXN0DSEeln+5vg6AcR4yDieggZbhXFgCAITIuYRi+PXszfNZ/LuZe575/7mNdtHg/3fhilrO6V13baMZf2uZP1cHBz5/4vfmx5v62irKp0qy5TrdJlxuJPyPzsMxwnTcJvwft1N4rZDX8+CLNX1QxQWUBCQQKbYiW/nbu6S4bVf55IQhShf7ALAa5WUkIcWwaIIFNKwTULyF29BgDnadPq/b+OPnaYfatXkHjhLNNffLPuNsczMOiNuHjb4uZXt6dUQFdXNHZKSvLLSLyQQ2BXtzrbVRA+YDCntm7i8uEDXHvXA/U/RAcNlSrA5cZBdgy4htTbp1KmZELIBJafX86fUX8yMmBkg2NoNoxGhh3fjKown7/X/gXDHqvVRG/U8+KeFykzljHUdyg3h9/ctHN2uBYePwPFpvlUSeM0AEKdFZWvD7meD458wPH04yQUJFjuY9UCFB06RO4qqWCBz5tvNPg82RQKc7KJPiapaXpcO47c4jJOJuQCVX5RcWeyKMotRWPfMsbldSGKIkaDAbnCsuuG0s8PhzFjKPj7b7J/WIbvW29ZeYSW4x0qiVAy4gowGIyVhRTMxSgaOZx6GICBPgPrbeeoUXLXsFA+2qLnq4tGbh4vImuDFebN/p9+5ZVXmmMc/y50JVLZeUFANBgQy/PdBVtbMuJiAHDy8kZlU/OmXyMYlVfuGeXmDClIVcSuJGYHFGeCrTuEjkSQCXgEOZJ0MYf02PzKYNTJzRs4t3s7Rr3epGDU1njJL6q+AMTksMksPbGU9OJ01kWt4+YIM25CG5+FI99KaTp955p+XDVsevbEa/580t5+m7QFC7Dp2QObnj3562QKWp2RcE/7ytznqx2FlxcyezsUnp4ELP0Mpbd3i5z3dMZp1kevR0Bgfv/5Zk363ezVvDalG3OHBPPepgv8fTaNnw8l8OeJZO4dEco9w0OxU5t46SnKhM+HSRO6yZ9U+rC1c/VQ8dkxarUkPPIIZZej8H7tNZxvnHplw5r/nvoZRG6Gi5skj5b8JOnaceRbqTjE05GgMDMQXg8dXDrw88SfWXB4AasureLbM99yJPUI7414D3+Hf0dgu53WpX3uZF1axfjdxhlu/wPiD1itkqv9tdeQ+dln5P/1F253342mY0TNBqIIO96F3Hj4YSrM2wiulisnlp1dhlE0MsR3CF3cugDw+3FJeW81VZROCyd+kn7ve4dFXWgvXJDM3ZVKnKZOqbdd/JkTAAR171Vvm8gjUupdxACvej83crmM8H6enN6ZxMVDqY0GowK69UBta0dxXi4ply7i16lL3Q3V9lKxFXsvqfpiI0zpMIXl55ezI2EHeaV5tRaEWwKZnR3MmA3ffk6P7b9iKHsQuarmwsyys8s4nXkaB6UDrw551TrfR6XG9IqLG5+F02tg9krw71drt6etJwN9BnIg5QAbojdwX8/7mj4+KyIaDBQfOYouOYmMRZJXlvPMmdj2799s5zy7Ywui0Yhvxy64+Qfy16lkjCKEe9rj6ywt7p2tMC4f7INc2fzG5VdybONajqz7nd7jb6D/ZMsDnK5z51Lw998U7d+PWFaGoLLOXLGpOHvaorZVUFqsJzupCI/Axq8JdXE59zI5pTnYKGzo5tat3naiKHLH0GC+3hPNpbRCNp5JZWKPtmdh0/KftH8hpdExpL7+BplLl0obfrwJXneD839hLNFWtpPZ2JAeGw2AZ1DtyURlmp42h+ICKV/cbuLz8EIK9L619olPl6fJdZ1amTvtVeEbFVeVGlURgEqNbryiXkZxRmV1qep+UdVRyVXM7SoFkr458w16oxkSbBsXycDYhPz5hnCZcxsOY8eCTkfSM88g6vWsKk/Rm9Ev4KquUFRdSaJwcSHwm28JXv5jiwWiRFFkwZEFAEwKm0RXN8uUWKEe9nwxpx+r7x9MrwBnissMLNoSyaiFO/j5UDx6U1JJNzwtrZRlR4Oy5XLX27E+ol6P0tMLsayMlOefJ/X1NyoD9XXi6Cs9yMz+BZ6Ngdmrod9d4OgPfn1rBqJ+uxe2vwNJx+r312sEjULDS4Nf4sNRH+KgcuBU5immr5teqSJop5122haiKFJS0HTvDZORySFkBIx8xmpd2nTtisP48SCKZHz8ce0GgiDZPnh2hcJUWDal7sVJE8gsyeSPy38AcFc3SRV1ITWf8yn5qOQybuhuJbPiC39BSbakZu1wnUVd5K5aDYDDNdegcKs7MGQ0GEg4K81X6wtGFeeXkXhe8mnr0K/uFL0KIgZKc6zo4xmUaRue18oVSkL7SIGDyMP7G2zL2DdgyMOS1UAjdHLtRIRLBDqjjk0xrXfv6XT/PPJVdvgUZHDh55qWHJE5kXx64lMAnhnwDN52TZiblhXB+b/Mv28XpkmL8fVU1YOaqXqmVElsKfI3b+bytdcRP3cuKc+/gD4tDWQybJoxXVs0Gjm9TUrR63HtOAB2XpRS9EaWq6IKsrXEn5GUaV1byLj8SkSjkYKsDOLPnGxSPza9e+G/5BPCNm1qM4EoAEEmVD6np0Zbnqp3KEVSuPXx6oOyHu80gHUfvcO2xW9zZyfpb7B4a2TzFJhqImYHo2QyGXK5vN6f/yL69HRyfvqJvPXlZXhLciSDS7U9Ykm5ybcgIKjVlcooj6DaUt0KA/PCAi2iUQQBND6+oKrjIVxXIhlpAnSfXrnZM1iKsqZVMzGvKIOcHt14Vb7tCdsREenu3h0vu/pv3NMipuGsdiahIIF/4v5ptN9KQssDXNE7yiW2liEIAj5vvYnt4EH4vfcekVklnEjIRSETrLe61wqIZWWkvPA/clauqtym8veTVqpaiM1xmzmefhwbhQ2P9m7ASNJE+ge78vuDQ/h0dh8CXW3JKCjl+d9OM2HxbrZfSK9/knBureTPIcil6nlWUsG00zrI7e3x/+xT3B9+GICcn34i7o470aXX70lRidJG8uK74UN44gxM+7ZqX36yZHy+8134ajR82An+fFgqi16REmwGY4LGsGbSGnp69KRQV8j8nfN5dd+rlOibp6pVO/8N2udO1iU7OZEv7r+d7596sE09aFqCx6OPgExG4bZtFB8/XruBratkZu4aBnnx8MMUKMww+zwrzq+g1FBKD/ce9PeWAim/lxuXj+7kgZOtldKSj3wnvfa53aIUPWNJCXnl1YIrzIjrIjXqEmUlJWjsHfAMrlstdvloOqIoFfhx9mx4QcsrxBFHDxv0ZUZiTjZezKLDgMEA5KbW4+lqIRVG5q1VVQ9A7ejA8UHXA1D67deVBZp0Rh0v7n0RnVHHSP+RTAmrX7VmEsd+hJW3ws8zzTuuoqpeA8GoawOvRSPXEJsfy7ms5jMFN4f8zZtJeuxx9KmpNXcYjaQ89xz5m5vHcF1fVkaH/oNw9vIhYtBQRFFkV2R5MKqjFIw6vzcZUQS/iJY1Lq9OYHlQOfHCWfQ6y038BUHA4brrkLWhQFQFXhUm5jGWL6QcTJX8ogZ615+ipy0qJProIaKPHeamfoE4aBRcTCtg09nUeo9pLcwORv3+++/89ttvlT8rV67kueeew8fHhy+//LI5xtjmERTlE0l9eXClopSojQtyNzciDh0kdNs2Es+drlzFqcvR3lnjDICuQFohsLFX1p9PGrkZygrAKQD8q8zLPIOkD3l2chG6Mmk8nsGhIAgU5mRTlNtw2dBtCZJf1DWB1zTYzlZpy62dJbXW16e/Nn0y6NcX1I5SwC7lhGnH1IPcwYGg777DplcvVh2WVFHXdPLEw0HdpH5bC0NuLvF33U3e77+T9tZb6NJMeEi3MqWGUj46+hEAd3a9s8GApDkIgsDEHj788+QIXrqhC862Si6lFXLn94e59euDnEm6YoWgOBvWPyn9PuwJ8O1llXG007oIMhkeDz+E/9LPkDk4UHLsGDE330zxsWNmdCLUTNdUO8CUz6QKpip7acX0+I/wy2x4LwT2fGT2OH3tfflu/Hfc0/0eBAR+jfyVWX/N4lJO2zLDbOfqoX3uZF0c3T0pKSigOC+X/IzGK6A1mdNrpNSglFNW71odGopTedpyxkeL6p5POXjB7X9Kc76sSKn6aInpZeALygr45cIvAMzrPg9BEDAaRf4sT9G70VqLeJmRELcHBBn0nmNRF0UHDmAsKEDp54fdkMH1tos7fQKAwG49EerwDQKILK+iF9G/8bmMIAh0LDc4v3So8Qe2kN79uGvx10yd/1KjbclPllIXs6IabToxdCJyQc6pzFPE5MU03nczoZo2k3ylLTZpSeRv2ADAt6e/5VzWORxVjrw8+OWmZSEYdLC/ovDTePOO7TAGECD1NOQl1tnEXmVfmeHRFozMRYOBtLffabAYS9rb71RVZrciSo2GUbffw7yPv0Sp1nAxrYC0/FI0Shn9g10l4/J9kudul+Gto4oC6dnY1skZfWkpKZEXrNKnaDCguzL414p4hTbNxFxv1HMk9QgAA3zqNy+POnIQg16Pm38gwR3CuHOoJIJpi+oos4NRU6ZMqfEzbdo03nrrLd5//33Wrm29KH6rUr6qWXkBqZggaJwRZDKiz5/h+9efY9XrL1BQbl6+9dulRB6sWS2jIk1PWSrl7to6qqCsGNY9Bt/fIF24KzgtSZjpdnMN8z57FzU2jipEo0hmglSSVaWxwdVX8j1Ja0AdVVBWUOnO31gwCmBWp1nYKmy5lHOJ3Um7G20PSKtkIeUV+kyoLmIKZXojvx9PIjgvmdvsm16hoDUoi40l9pZZFB8+jMzODv9Pl6D08mzxcSw/t5ykwiQ8bTwrUzGtiVoh565hIex8ejT3jQhFpZCxLyqLGz7ZwxMrT5CUW64+2fgsFGWARyerpkS00zZwGD2akNWrUId3wJCRSdp771mublA7SGnMM3+UqvPN+R0G3g/OQWAolR7eKsiMhC2vQfzBRpWZSpmSR/s8ypdjv8Tdxp2ovChmr5/NqourrnolRjstT/vcybooVCo8QyQ1THJk/ZXUrMaxZXDw8yZbDNSHx0MPISiVFB86RNG+eiqpOQdIASk7T0g7DXvrSOurh1UXV1GoKyTUKbTyAf1AdBap+VocNQpGd7LSfOP4cuk1fJzp/j9X4DB6NKHr1uL9+mv1BpkA4k9LqTz1pejlZ5ZIqTACdOhn2vuLKK+ql3Auu7KQUH0oVWqcvUxMUdswH/54AM790WhTdxt3hvoNBVpXHTWgawC/d5Dm65mff8GFrAt8fupzAJ4f+Dyetk38zJz5DfISwM4DeplZ6cvODQLKH8Qv/V1vsxvCpFS9DTEbzLMUaQaKjxytrYiqjiiiT02l+MjRZhtDRfCwIkVvUKgbGqWc+LPZFOaUorFrPePyivEFdpOqKTY1VQ+g5MxZoq6fQMJ997eZeVtFml5eegnaQvPVXxeyL1CoK8RB5UAnl071trt0YA8AEYOka8ldQ0NwUCu4kFrA321MHWU1z6iBAweyZcsWa3V3VSEoJGmzqNdL6XP6cp8oGxciD+5j7YdvU5hdU/JblJvD2g/frhGQslXaopFrsNVJH1RbR5WUnnJqFcTuhpy4qg4mLITx70Kvml5SglCVj5peLVXPuzxVr6Fg1O7E3eiNekKcQgh1atwg00ntxMyOkrT2y1Nfmv5FN6PUrSlsu5COb9x5Pt71Cd4fvYY+s3F5dVui+MgRYmfeQllsLApfH4J++gn74cNbfBxZJVl8dforAB7r+xi2zejR5GSr5PkJndn21Eim9pJWYX4/nsTohTtY89NXcHqVtLI65TNQXJ1Kt3YaRhUcTPAvv+A8fTp+H3xoHZ83hVoqDX39e/DYSXjokFSBr4Lza2HPh/DtWFgYDr/fL6WCausPYg/yGcSaSWsY5jeMUkMpbxx4g6d2PkVe6dUZ+G6nbfFfnjs1FZ/wjgCkXLLOCnq9FKZDrDSxp0sT05LqQenri/OsW1D6+0NDygi3MMlEve8dMPp/JvWt1Wv58dyPAMzrNg+ZIE39K1L0JvbwRa2wUqroyGel+/bQ2hXYzEEdHo790KH17jfo9WQlxgNVqT1XUmFc7hfhgp2TafMIZy9bvEIcEcUqVZUp6Eq1DTcIHSW9mjjvrUjVWxe1DkMTLC2aQhcfR3Z0Hc3fgQPIeeZlXtz7InqjnmsDr2ViyMSmdS6KVcHUgfdbVh23MlWv/mDUYN/BuKhdyNZmcyDlgAUDtR76DNNSa01tZyrRxw4Td/oEYjVfrsoUvXK/qArj8o6DvVEoWzdtvDIYdbrpwShVgD/6jAxKL16k+ODBJvdnDTR2yso0SEvUURWikf5e/ZHXU8VTW1RI7Ekp5Tti0DBAeu66c2gwAIu2XGLf5Uz+PJHE/qgsDK2slLJKMKqkpIRPPvkEf///ZtWhqjQ9fZUqSpBjVNqy9etPGzx2+7IvMVa70bhoXLAtk3yfbB3VUkpKRdWWrGqBJAdvGPQAeFxReQXwDJKOT4+rCkZVmJinx9YvEa5M0QtoXBVVwZwuc1DJVJzMOMmRtCOmHVThG5VwEEoLTT5Xfaw+ksAlZ3+07t4YMjJIenp+s8hcm4O8P/8k7s55GPLy0HTvTsjKlbWr6bQQn574lCJdEV3culQaPzY3/i62LLqlN2sfHsqgUFfK9EbWnMklGQ9OB86hzLt3i4yjndZBZmeHzxuvo/KvWkHPWb0aXZJlBr01EATw6FizgpFvb0lNqnaSjPFP/gyr74D3Q2HZ5Hrl/m42bnx67ac83e9pFDIF/8T9w/R10zmRfqLp42znP8t/fe7UVHzDpVVha6Vz1Mv5tSAawbcPuAQ322k8Hn2MsA3rsR8xouGGXl1h0seVhWsQRTDUr/pYG7WWLG0W3nbeTAidAEBJmYGNZ6TV8Zv6WNFnU2UrKVWD6k+va4gGi1pUQ65QcP8XP3LrWx/Wq06qTNEbYJ7dQIU6ypRUPdFoZO2Hb/PZXbPJacg7qvq8t6y40X5HBYzCUeVIWnFapT9MSyOTCfTq6MeiPjNYkv03F3Mu4qx25sVBLzZ98ejyFkg/K6XW97/Lsj4qglExO+v9myplSsaHSO1aO1VP4WGa4sjUdqYgiiI7fvyGNW++yPk9OwAoKtVzOEZ6Vh0R4UFhjpa409IifmsZl1enIhiVcvkipcWNf1caQu7kVFm5Ofv7ZU0dmtXwboJv1KFUyby8sRQ9o0FK0atuCzRvWAgahYyLaYXM/vogj/1ygllfHWDYe9vYdCbF7LFYC7ODUS4uLri6ulb+uLi44ODgwLfffsuCBQuaY4xtn4o0verBKBsXki6coyi/4ahnQVYmSefPVv7bReOCTXVlFEimlVAzGNUAnuXKqOom5hGDh3PbO4u44fFn6zym1FDK7kQp1e7awGtNOg+Ah60HN4bfCEjeUSbhGgq9boOxb0oTvCaQlq9l+8V0ShVq3BZ+gGBjQ/GBA2R++lmT+m0pdGnpoNPhMHYsQT8ss+pNyBwicyL5NVKqmPJM/2cqV05bih7+zvx8zyC+mduPTPcBjNG+y7SLoxn70U42nk5pM/LadpqXgh07SH3pZWJunlZ/qkpTCLtGMj9/JgruWA+DHwa3cDDqIemolC5QwcVNkhqi/CFPJsiY23UuP17/I/72/qQUpXDHpjv46tRXrbZy3c7VQ/vcyfr4lAej0mOj0ZWVNt+Jzv4hvXa9sfnOAcjt7cyv/GQ0SlVnf72rzoCU3qjn2zNSwYc7ut6BUiYFsLacT6OwVI+/iw19A12aPHagQS8ckw4vK+Py2HEkPfkU+pzG/bBkcjneHepevMtKKiQrqQiZXDA77Si8nyeCTCA9roCc1IaLYAgyGaXFxeh1ZVw+1EBVPbcwqRKsoQziG7+3qeVqrg+RDMRbM1VvSAc3ZJpEjuatAeB/fZ/F3abxqoCNsmeR9Nr3DqnKtiV4dpaqNQ56sCojpQ4qFle3xW+jWNe04EZTUAYG1LBVqYUgoPD2xrZfX6udM+n8WXKSE1GqNXToPwiQ0nPLDEb8XWwIdbfj3N4URBF8w51x8W65Ykn14eTpRUjvfvQaNxG9Fa7rLnMk77rCHTsoi41tcn/WoMI3Ks1MZZTOoONYmuSx2pB5eVWK3rAa2w9EZ6HV137uTs3T8sDyY60WkDK7zMVHH31UIyIuk8nw8PBg4MCBuLhY6YZ2lVGZpmcwgEIjGekqbSlsxCy8gurtXNQuaMrKg1FO5ZMSN0nVRNZlSS7+693S6n6f26XV/yuoUEblpZdQWqxDbavE3sUVexfXesdwMOUgxfpiPG086ere1aRxV3BH1ztYc2kN+5L3cTbrLF3dGjleEGBqw4oxU/ntWBJGEfoFudChf3fyXn+N5PnPkLl0KTZ9+mA/rH6Zd1vA7Z67UQUG4jB2TIPeCM2JKIosPLIQo2hkTNAY+npZ70ZoDoJo5NrOXoyM8GDlkQQ++ieS2KxiHlhxjL5BLrwwoRN9g+r/DLdz9aOJiEDTrRvaM2eIv/sePJ96Etd586yTwlcduRKCh0k/496STGUzLtZMCd38P+maq3GSzFIjxkOHa+nm3o3Vk1bzxoE32BCzgcXHF3Mw5SDvDH8HD9vW81pop23TPneyPo4entg5u1CUm0Na9GX8O5k3dzGJgjSI2yv93nWq9fuvA1GnI/e335G7uuA4ZkzDjdPPwtFlYNSByg4mL6nxwLs5djNJhUm4qF24Kfymyu1/lKfoTe3lh0xmhetrZiSsvA36zYOB91nURcG2beWeOUeQOzg0fkADVKiigrq5obEzr0qgjYOKwK6uxJ3O4tKhNAZObti2Irz/YOJPnyDy8H76T7657kaCAGGjJE+tqO1SEKURJodNZuXFlWyN20rhwELsVfZmvQ9r0D/YAY3PapyKDTx9yJuI375G/O16hKZUAC0tAF0RyJRSIMlSBAFu+7XRZt3duxPoEEh8QTxb47cyKWyS5ee0EGNpKUmPPy4Fj+ui/N7g9cLzTfvbXsGprVK1wU5DR6CykVLDdl2qStETRamKHkDXVjQuv5KbnnvVan2pQ0KwHzWKwh07yP7hR7xfNqHgQDNTvaKeaBQRTLwGn8o8hdagxVXjSphzWL3tQvsMoLS4mI6Dq4JRBqPIa+vqriopAgLw2rpzjOnijdwa9wQzMPvp94477mDu3LmVP3PmzGH8+PH/6cmUyt+PsH82E/rnH9Lqx8wf4aYvsHc27W9SvZ2LxgVbXXmaXl3BqLO/S5LUYz/UGYgCsLFX4eiuASA9rsCkMWyLl1L0RgeONlsV4+/gz4QQSfr9zelvzDq2KYiiyOojUhW9Gf0kk2KnSZNwnjkTRJHk+fPbVAUFAH12NikvvYyxSFptEwQBx/HjWi0QBbA7aTf7kvehlCl5os8TrTMIbT4sHQpHvkUhwK0Dg9gxfxSPXhuOjVLO0bgcbl66nweWHyU2s+GVynauXpS+vgStWI7TTTeB0Uj6goUkPfFk5fel2XALg04Tqv6t04J/f7BxlfykzqyB3+6GBWHw7fXYn17Du8Pf5Y2hb2CjsOFg6kGmrZtWqS5tp50raZ87WR9BEOg66jr6TpyCjYNj85ykIkXPrx84BzbPOa4gZ9UqUl95hfT33m88bc27u6T2FORwYgVseq5SoSSKIt+ckeZkszvPxkYh+fJkFZays/yBdKq1qugd/R4yLjTJCzR3lVSYx+mmGxEU9a+VF+Xm8M2j97Dl609r+OBUIIpipV9UuAlV9OqiY3mq3sWDqY0qs8P6SwqFlEsXKMzOqr9hRape9E6TxtDdvTvBjsFoDVr+ifvHpGOszd/JPyLXpFEq2hF+OpfSixcp+Lt+jyaTUDvAPdvhgX0Wm9ybgyAIleqo9dHrm/18VyKKIqmvvIr25ClkTk54vfQiCu+aqaUKLy/8Pl6E49ixVjtvSWEBlw5KgfQe11ZVK6z47o+I8CD+bBaFOaWo7RSE9v73Lqa53iEVZMr9/XcMea3v9+nma4dCJaNMayAn1XS13qEUKUVvoPfABhdpe465nlteew83/6p71qGYbFLy6lcQikBKnpZDMdkmj8damP0E/N1337F69epa21evXs2yZW0nH7MlEVQqVAEBKH18amz369wVW41Ng9JlBzd3/DpXrebVTNMrX6WvDEZFVVXR6z69wTFVpOpV942KP3OSvz9fzKmtNW8kBqOB7QnSBMKcFL3qzOs2D4AtcVuIzo027aDceGlFr8CyssxH4nKIzizCViVnQo+qv73XC8+j7twZQ04O2T/8aFHfzUFpVBSxM2aSu3o1Ka++1trDAUBn1LHwyEIAbu18KwGOAY0c0Uz88zJknJcMLcvl1vZqBU+OiWDH/FHc0j8AmQAbz6Ry3Yc7eXXtWbKLTPOWaOfqQqZW4/PWm3i/8jIolRRs2kTMzJktK69WauDGz2H+ZZi3GYY9CZ5dpYfS+H2QdAxBEJjaYSq/TPiJCDtfsrXZPLj1QRYcXoCueuXTdtqhfe7UXAyfNZdRt9+Dm18z3bsEARx8mz1FrzrON92E3MMdXWIiOWvWNH5Al8kwtdya4NAXsO0NQFpoupRzCVuFLbM6zaps/tepFPRGkR7+TnTwtILaRqeFEz9Jv/e9w6IuyhITK1OznadNa7Bt/NlT5KalkBJ5qc6FvLSYfPIztSjUcoJ7WJZSFtzTHaVaTkGWltSohh9eHVzdK830Lx9pwN8pZKT0mn4Wiht/4BMEgSkdJMP8P6P+NG3gVuRUxim+O/sdADm5NxE1QlIUZS5dWmcQ0CwEoU7PW4soK5bS6nNi620yMVQyXN+fsp/MkpYtcpS9bBl5f/wBMhl+H36A66230mHrFgKXLcN34UICly2jw9YtVg1EAZzfvR2DTodHUAheYeEAxGUVEZtVjEImMCTMjbO7JVVUp0E+rW5cfiV6nY74M6fQFjbdW9h24EDUHTsilpRQ8E/rBHarI5PL8AySntPNMTGv8I9ryC+qPtILGimyYGY7a2J2MOrdd9/F3b32xd3T05O3337bKoO6qjHoKoNPMpmcAR0alo2Pnnsvsmpu+K4a12oG5hXKqHIpXkEyJB4GBCkVsAEqPuTVzdEy4mI5s30z0ccO1Wh7MuMk2dpsHFQO9PPu1+hbrIsOLh24JuAaRKpW4hpl9Z2w7lGI3GzROVcdllRRE7v7YK+uWkWTqdX4f7wIj8cexfOpJy3q29oU7d9P7C2z0CUmogwIwP2B+1t7SACsubSGmLwYXNQu3NPjntYZRPROOCpNeJi8RDJArYaXo4Z3b+7BxsdGMKqjB3qjyPf7Yhn5/naW7ohCq2v36/m3IQgCLrNmEbRM8lEruxxF8YkTLT8QmRwCB8J1r8CD++Dx01Il0963VTYJLczhp7MHmFUo3cB/OPcDc9bPIj4/vuXH206bpX3udJXS/2544qz02kLIbGxwf+ABQHrwN5pi4tvzFpj4gfT77g9g94eVSvXpEdNxUjtVNv2tWoqeVbjwF5Rkg6MfhDeSVlgPueVBN7shQ1A1Yugff/oEAIHde9a5vyJFL7SnO0qVZQ/YSpWcsHKlyMVDjS+YdugvGbZHHmrAD8reA2avhqcjwdY0y4EbQm9AQOBo2lESC+ousNEcaPVaXtz7IkbRSDenUegLurEqaCgyBwdKIy9TsNmyeTuRWxqsXmsRf9wPP8+UKo/XQ6BjID08emAUjWyM2Wjd8zeAPieHzE+WAOD13LOVFSIFuRy7gQNwumEidgMHWDU1DyQ11uly4UH3a8dVqmgqUvT6BLkglBgrjcu7tAHj8itZ9dpzrH7jBWJOHm1yX4Ig4PX8cwQt/xGnm+tJpW1hvEPNMzEv0ZdwMkOqMFifX5S2qJBTWzZRXIdftaeDxqTzmNrOmpgdjIqLiyMkJKTW9qCgIOLj/5uTb2NxMekLF5L27nuI29+G191gy6sABDg445FfeyLh4ObO5CdfIHzgkBrbneTOaAySgVxlMCp2DzhUV12J8M21cK5+U0Ov4IqKelVpel5hksIqLbqmEXpFit5I/5GV5paWcHd3abK2Pno9SYUmVMMKK6/aF22+rLuwVM/605LR2sz+tVdEVYGBuD/wgNUv8JaQs3o18ffci7GgAJs+fQhetRJ1aMMeBC1Bflk+n52QVlMf7PUgjqpmSnNoiNJCWPuI9Hv/uyFkeL1NO3o78P2dA1hx90C6+DhSUKrnvU0XuGbhDn4/noixlUuTtmN9bPv0JvjXNXi98ALOU6e29nCkNJ0B90BAtVWpwlTUtp68kJHOx2kZOBoMnM25yIzfbmD9hgfqrdDXzn+L9rlT81GmLSH+zClKCk2zJTAbmUxSS7YgLtOmofT3x5CRSfaKFaYd1P9uGPM6AMf3vs+x9GMoZArmdJlT2SQ6o5CTCbnIZQKTelrpAfRI+WJSn9ulAL6ZiHo9eb/9DoDzjIZV/6IoEnfqBABB3XvV2m80GIk8mg5YnqJXQcRAKZXq8pE0DHWY/lYnfIAUjEo8d7rhz2HEWLAzXa3lbefNQB/pwXNd1DqTj2sqS44vISYvBncbd14a9AIAB9LLsL9VWojJ/PQz89VRBanwyyz4qJt174sV/luXNjXYrCJVryWr6ilcXAj68Qfc7r230ki7JSjJz8NgMKBQqek8bFTl9p3V/KLO70tGFMGngxOuPq1vXH4lvh27ABB/+qRV+rMbNAjbfv2s70FqIV4h5pmYH08/jt6ox8fOB3+HugP2UUcO8s9XS1jzxv9q7RsQ4oqPk4b63r0A+DhpGBDS8t68ZgejPD09OXXqVK3tJ0+exM3NzSqDutoQdTqyvv6G7O+/h6JsEMuNzAF9URG5dtLvw2bNZcKj85nx8tvcveSbWoEoAAeD5B9hlBlQ2yqkgNOq26HgCof7/BRpez0BKfcABwQBinJLKcqTqhF4BoeCIFCYnUVRuWm6KIpsjd8KwDWB1zTp79DdozuDfAZhEA18f+b7xg+oDEbtqN/Urx42nEqhuMxAqLsdfYMa9twwlpaS9s67lCW27EOhaDSStmABqS+9DHo9jjfcQOB336JoIx4hX578ktzSXEKdQpkW0bAsvtnY+jrkxoFTIFz3qkmHDO3gzl+PDOOD6T3xcdKQnKfliZUnmfzpHvZdbln5dTvNj9LTE9fbqyZxku/aSxjyzS+J2yx0ngRPXYR7tnFN/0f5VedCH62WIkHkuYw9vHTgzaoKPkWZUkpLO/852udOzceq115g9RsvVCpmrEbSsTor1LUEgkqFxyMPA5D19TemX++GPgajXuCbztLCzpSwKXjZVQVl/jghpeUMD3fHw0FdZxdmkRkJcXtAkEFvyx62C3ftQp+ejtzVFYdrGp6H5qYmU5CVgVyhwK9Tl1r7ky7lUpJfhsZOSUCXpj1U+XV0wdZJRWmxnrgzDXhBAS4+fnQZcQ3DZ821+sNu9VQ9YxMrUJvC8fTj/HDuBwBeHfwqXbx98HO2QW8UiRpxAzJ7e0ojIyn4Z4t5HR9YKlUT9OwMTg2r38wivDy9LemoVOSpHsYFj0Mh/J+9sw6P4lr/+GdWs3F3VySBEFwKRQqUokUqvyp1b6nd9t5bd6V+K1Sp0NJCKVbcnaAJxN092Wx2k5XfH5MEQmwTNgLN53n2STJzZuYk2Z0553ve9/vKiC+JN99OxAJYDRiA+5LHulUEsXZw5Pb3PuOWtz7EykZMxa3VG9mXIr6Px4e6Et9oXN71vl2dISBSjHzMPH3c4hW1DerqHq/S3WBiXpJbTa22/edMg1/UCM8Rrb6XGqrohY5ori9IJQLPzxLvmRce3fDz87MGdLt5OXRCjLr++ut5+OGH2b59OwaDAYPBwLZt23jkkUe4/vrru6KPvR/puRQxU3V9ZTwrRwDqpk/FoFBg5+zC8NnX0n/sBPwGDmqSmnc+1vWV9LQKNYLJCBufRrQVu5D6bRv/BS2UFVdYyXCqV7oL0yvrt6lw9hYfAA3RUYlliWSrs1FKlYz1vvjKc3dFialeq5JXtZ+X7TsMFHagKYH85oP0tvi13rh84TC/dm/wBa+8Sul335HzyKMY2zMDtSCG0lIq14grWa4PPoj3228hUVpg8GcBsiqz+PGsuNr6xLAnkEk6XFjz4snYJ/pbAMz+QDS1NBOJRGD+UF+2P3ElT02PwE4p43ROJTd+dZDbvzlEYkEXrZD30ePkPfMs5b+tJG3BQrSJiT3dHRGJBHyGwsRn8bxnL8uu28a9bqMQgNX5e7lu7XWcLT0L21+Ft4Lg5xtEw9/Knimj20f3091jp5ycHG666SZcXFywtrYmOjqao0cvPt2hN+IVJnrP5CWdtdxJK3Phy0nwXn+x+lcPYD9zJsqwUIwVFZR8/bXZxyUOnsfO8rMICNw28LZGQc1kMjVW0ZtnSeNygLBpnTajVkVH4/7kk7jeczeCQtFm24aoKO+IAciVzaPVEutT9EJi3JBKL64wjEQiEF4fXZV4qP1iOFc/sIRhs65tnPy3yr6P4NuZUJzcdrt6JvtPxkZuQ446p7Gse1dRo6/hP3v+gwkTc0LmMMFP9LkaEyIK5nsLdI2LQ6U/fG/+ibUVcKT+PTz2UUt2Gew8wXuI+H0bth/OVs6M9RHnOV0ZHWUyGMj997+pOWGZiJ7OIggCTl7nPpNHMkrR1BpwtVVgW65HXapDaS0jJKZ3Gpf79B+IRCqjsqiQigLLFaMqfPddksePp6YnrB/Ow8ZBiZ2zFZjOzdPb4lB+vXm5V+speuknjgE0qaJ3PtMjvfjsphg8HZreOz0drPjsphimR3q1eFxX0+E79SuvvMLIkSOZPHkyKpUKlUrF1KlTmTRp0j/W90CQtyBGqcTol4Chw7n7s2+55tF/tSpAnY9CJ/rlaOSV4mS9MreN1iaozBHbtcA5E/PzUvWCm6bqbcsSU/RGe43GWm7NxTLccziDXAehM+hYHr+87cZS+bm0rJRtZl8jpUjNkYwypBKB+THtD35c778PqaMj2rg4Ct940+zrXCwyV1d8P/0U77ffwu3BB3pNaCjAe0ffQ2/UM9Z7LFf4tp4a16XkHhdXU2NuORcl10Gs5FLuvzKUHU9eya2jA5BJBLYnFDF96S6e+eMkhZV9USiXG64PP4Tc25u6zEzSr7ueyvXre7pLzZA5+vHAjC9ZNu1r3FXupFemc+O6G/mp8CCmOg0krIe/HoH3+sHnE2D765B7rM1iF31c2nTn2KmsrIyxY8cil8vZsGED8fHxvPvuuzg6Olr0Or0Fr7B+AOQmWlCMil8DmMA5qEMLJZZEkEpxe+QRrEePajdi6Hy+Pi1O+q8KuIpAkwQ+GwOJm4jNLCOzVIONQsrUAZ7tnMVMImbAgLkw/I5On0Lm7IzLHYtxvvXWdttm1Ee/tZSip68zkHpMTEMKH3FxKXoNNKTqpZ8sQaexUGGKpE2QvttsiwqVTMXUADH6Z01K6/YcluCD2A/IrMrE3dqdp0Y81bh9TKgoRu1PKcH51ltxffgh/D791PwTH/0WdJXgGgHh09tt3mEazpnQth9UQ6re+rT1XRZlVrR0KRW//0HmXXdjsID5dkcpy8uhrlbXbHtjFb0wN87s6b3G5Q0orFSNhQEyT1tO2NOXlmLUaCj9rgNiahfhEdxgYt62GFVVW0VcSRwgzrNbIuXIQYwGPS6+/k2q6F3I9Egv9jw9iZ/vGsUH10fz812j2PP0pB4ToqATYpRCoWDFihUkJCTw448/8scff5CSksLXX3+Nop0VjcuVJr5EmqZiFICNoxM+Ef3NOpdUK0bOVMnKqK00w3cJQN2yuaJHgDiAKjhPcfUIqhej0urFqHq/qItN0WtAEIRG76hfEn6hsrYdtbex1K35vlG/HRHT7a4Md8Pdvn0fB7mXF95viSJU2U8/denkVZuQQNW2c7+LKioSh1mzuux6neFw/mG2ZG5BIkh4fNjjPdeR0ffDnVtg6isXfSoXWyUvzolk02PjmT7QE6MJfj6UxZXv7OD9zYlU65qGwBqMJvanlPDn8Rz2p5Rg6PObumRQDRxI4O8rsRkzGlNNDTlLHqfgzbcw6XsmnaYthnsOZ+XslUzwnUCdsY7XpVU8MnIe5eOfEEvFI0Decdj5Bqxc3PTgvop8lxXdOXZ688038fPz45tvvmHEiBEEBgYyefJkQkJCLHqd3oJ3vRhVmJaCvs5Cn5s40cOoO6votYTt5MkEfPMNqkGDzGqfXZXNxjTRO+eOqDtg/ydQnAC/3kzsLjEaZFqkJ6pOGns3I3AsLPqu08blHcXZ2wcnL58WzcszT5dSW6PH1kmJV4ijRa7n6muLs7cNBr2RlHqhqy1qqio5vWMLOQlnWm8UfKX4NcX8ce/sELFo0aaMTdToa8w+riMczj/Mj2fEiPkXx7zYxEd0dLDoc3U6pwK13Bq3++9Ham+mz6heB/vrhauxD4uRxJYmfJr4NWW7eL1WmOA3oTHK7HjhcYt3o+KvtZR8+RUAns89h9TWAtUqO8japW/x+b23kHm6acbJrkQxW2WcjyPpp8R0vd5oXH4+/vWpehkWFKOcbxFF76pNm6jLMXOe3UV4NvpGtT1XPlpwFKPJSKB9IJ42LS8kNKToRYxuP8BAKhEYHeLCnGgfRoe49Ehq3vl0+o4QFhbGwoULmTlzJgEBAZbsUxMuiVDz88QoU0W9MFSeQU1lOaXf/0DB62+gPdPGg+k8jNXiv0SjqKJMaaahnG3LK0DnIqMqG3NjG0zMddXV5KhzOFt6FokgaQzFtQQT/CYQ6hhKdV01v5z9pe3GDRExWYfbfIA0oDcY+T1WFKMWDjO/lLPt+PG43HMPAHn/+S+61DSzjzUX9c6dZNxwIzmPPUbN6TiLn98SGE1G3j78NgALwhYQ5hTWsx3yGQpWDu23M5NgN1v+d/NQVt47miH+jmhqDXywNYkr39nBz4cy0RuMbDydx7g3t3HDlwd45Jfj3PDlAca9uY2Np/tSpi4VZE5O+H35JS53icJ36TffkHnHnejLynq4Z81xsnLio0kf8a8R/0IukbO98CgLSnZydPZb8EQizPlE9J0aeK1Y7hpAXyumBy1fAIe+hPKsnv0l+rAY3TF2WrNmDcOGDWPhwoW4u7szZMgQvvzyyzaP0el0VFZWNnldKjh4eKKys8eg11OYlnLxJ6zIgawD4vcD5lz8+S6CjkZUfxv3LQaTgTHeYxjgMkBc7AmfDnotN6Y8yWAhmWuHWNCv5yIwGY3kLFlCxZo1mMy0ULjixttYvPRzPEPCm+1rSNELHeaBYKHJlSAIjVFWiQfbTxU6uOpX/v5sKSc2t7Ho2bAIm77bbE+yGI8YfGx9qK6rbvR5tSSaOg3/3ftfAOaHzWecT9M0H08HK4LdbDCa4GDaOf8sk8nU/nP35ApQ54OdN0QtsnjfAfCKFgs91VVD1sFWm6lkKqb4i4bnlk7Vqzl1mrz//AcAl7vvxmHmNRY9vzkUpCZTmJ6CXqfDLSDw3PZKLWfyKhEEcC3WYzKaRONy795nXH4+DRGQWadPdNwwvxWsIsKxHj0KjEZKl5tZHKKLaPCNKkiraNPD6mCe+J4e4Tmixf3np+iFj2o5Ra8302ExasGCBbzxxhvNtr/99tssXNh2FYyOcqmEmguCAPW56aZqUXmuW/sUy+69gbV//ULej8upzTRvMlFTJa7q1cgrKXMNBntvmluNNV5ZLKUb0NyoDMDFxxaJTEBXraeyWFxJ8QqN4IGvf+G6F95ojIqKcY/B2cpy7vkSQdIYHbU8fnnbqzguIXD9T7AkHmTt+yntSCiiqEqHi42CSf3cO9Qvt4cexHrECIwaDTmPPIKxxnKrS6U//kjWffdj1GhQRUej8Osdg70L+SvlL86UnsFWbsv90fd3fwfqtPDH3VBowXSKFhgW6Mwf943hkxtjCHCxpqhKxzN/nOKKN7dz7/JY8iqapu/lV2i5b3lsnyB1CSFIpbg//jg+H3yAYG1NXX5er6ie2RKCIPB//f+P5TOWE2AfQIGmgMV/L+azlN8xDL4BrlsOk/977oDsQ1BdBMmbYf0TsDQSPhsrGv5nHWrRJ7CP3k13jp1SU1P57LPPCAsL4++//+bee+/l4Ycf5vvvW09LeP3113FwcGh8+fmZv9jT0wiC0JjOkZeUcPEnjP9T/Oo/un4M1vPoy8ooeONN8l96qdU2xTXFrE5eDcAdkfVpc1I5LPyOEvdR2KDle+VbjLa1wHOuOBk2/cds36OWqN63n8r1G8h/5dUOTzQvFOlqtXrS68vUh19kFb0LCR8hRiLkJJZTVdp26n9ofVW91KOHMOhbidLzGixmT+gqIdc8DyiJIGmMjlqTbPlUvfeOvkeOOgcvGy+eGPZEi20afKMaTLB1qalkXH8DmYvvaNsMuiwdBKkYDS/rogwaQRAXdh48CkHj22w6M0RM1fs7/W9qDZbxka0rLCT7wQcx6XTYXnklbo8+YpHzdpSTW8WoyLCRY1HZnYtc21WfohflbU/6IdHkfWAvj4oC8AwNZ/xNi5n/7EvnFussQENKcPlvv2FQV1vsvB3Fzc8OiUygpqqOyuLW7y0NflEjvFoWo/KTEjCZjLj6BeDie+k8uxvosBi1c+dOrrmmudo7ffp0du3aZZFONXDJhJrHr0GgfnJgFD8sCZVu6AxSNIY6FHoDEmuVWafS1Fe+08irKK2tgOkNHketeN9Pf6PVUrpSmQRXHzFEtDC9qn6brNFcsUGMmuw/2ay+dYRpgdPwtfWlTFfGH0l/tN5QEKDfNWBtnhjWYFw+b4gPClnH3r6CTIb3O28jdXWlrrAQXcrFV9MwGQzkv/oaBS+/AkYjDtdei/+XXyB1sFy0j6XQ1Gn4MPZDAO4adBcuqh6o4LTzDXGV7MeFXZ6GJAgC1wzyYvNjE3hu5gAcVDLyWvGQahhGvfhXfF/K3iWG/bSpBP26Ar+PPzY/baCHGOAygBUzVzA7ZDZGk5FPj3/KnZvuJL/6ghX3gLFw/0GY8qI4IRYkUHAadr8Ly66CfR/2zC/QR6fpzrGT0WgkJiaG1157jSFDhnDPPfdw11138dlnn7V6zDPPPENFRUXjKyvr0orG8w4XrRByLWFi3ktS9M6nLiOD0m+/peyXFehSWx67/HjmR3QGHYNcBzX1FZFb8bLtfzlqDMMBNdLl8y5KRALg6DeiEfem5iXEzaX8t98AcJg1C4lV+5YLRRlprQo8aceLMNQZcfSwxtXPsqlRds5WeIc5ApB0uGVbjAa8w/th7eCITlNNVtyplhtJpOcEkw6k6s0KES0fDuQdaP7MuAj25+5nRcIKAF4a+xK2ipb/fmNCxFS9/fVilNTJCV1SErozZ1Bva8P3dfJz8PAxGHqbxfrcIqGTwTW03WbDPYbjrnKnsraS3Tm7L/qyRp2OnIceRl9QgCIkBO933kboilTEdqjV1nBmz04AoiZNa7JvV5Io1E50sKeqVFtvXN6xBf2eQCqTMXzWtXgEh1rUd9d2/HgUQUEY1Woq/mhjjtrFSOUS3PzqLXXSKlpsU6otJbFMLNbTml9UYPRQ7v38B6bf/1jXdLSL6fCnRa1Wt+hvIJfLLR7W3ZlQ827HaICNTxM0tYjgGYXIVKIodaJMXEkJqKxAALOrqGkqRZVeo6ikTFsGA2bDou/B/gJjMXtvcfuA2W2ez6M+Va8go+n/plRbSmyhuCIz0X+iWX3rCDKJjNsjbwfgm9PfUGcB4aGoSse2s6Kiv2h455Rfubs7fh9/RNDvv6OKHHhR/TGoq8m+/wHKfvgBALclS/B69ZV2q8H0FN/GfUthTSE+tj78X///6/4O5MTC3vpJ9PTXxBXbbkAhk7B4XBDvLopus50JyKvQsjupfV+IPnoXytBQlGHnUk5Lf/yRvOdf6NbqmeZiI7fh1XGv8tq411DJVBwpOMLCvxayI2vHuUaCAO79YNyjsHgjPJkC134ppvIpHSDkvAWE+DXw3WzRk6O0+8pV99ExunPs5OXlxYABTcve9+/fn8zMzFaPUSqV2NvbN3ldSoQMHcGk2+9h1LyLTAOqyBEjExGgf9vjq+5EFR2N7eTJYDRS9OFHzfZX1VY12iIsjlrcZOJWUVPH+oQqbq99ihqXgWLU5fqL8Ius08Lxn8Tvh97eqVPoS0qoqhcwHBe1HxlYp9Py47OP8cniG1CXljTbn3hYHBuGDffokmIxEfVG5gkH89uMApJIpIQOGwVA0qGWiwsB5/ml7jC7D352fsS4x2DCZLEUM3Wtmuf3PQ/AdRHXMcprVKttRwWLC5gJBVUUVemQOTnhdNNNABR98knb0VFOAT1WCOBCpBIpM4JnALAudd3Fn9BgQObuhsTeHr9PPu4RnyiAhH27qdPW4Ojphd/AqHPdM5oax7UexWJaaMRIT2SW8o27BBEkksaqkGU//dT2e7eLaUjVa83E/HD+YQDCncLbzGKytndoLFJ2qdFhMSoyMpIVK1Y02/7LL780G/xcLJ0JNe9234P6indKBz1Ke724gK21IV9rjwQjfuXi9YVy80qQayrqxSh5vRgFouD06Gm4dS3MXyZ+ffRUu0IUnOcbdZ6JefaZ0/z8wtOMPeZEf+f++NhaqMTvBcwJnYObyo0CTUHbD06TCXa9DV9Pb7N64OpjOeiNJqL9HAn36PxDTRUdjcL33O/c2ZtQ+YoVqHfuRFAq8Vn6Pq5339WrKuadT351Pt+c/gaAx4Y+hlJqnjhqMfQ6+PMBMBnECXX/7jd1v9DEvDVu++YwY9/Yxm3fHOKVtfGsOJzJ0YxSKixVSaePLqWuoJDCN96kfMUKMm++hbqCtleye4pZIbP4bdZv9HfuT7munIe2PcSbh95sOW3A2hkGLYKF38BTKeB5bqDJ2XWQthP+fgY+HAIfDxfTZ9L3mu1H0kfX051jp7Fjx5KQ0DRdLTExsUv9PXsaV/9AhkyfhVtA0MWdyN4b7toOM95uvgjYw7g9/DAIAlUbN1IT19SX8teEX1HXqQl2CGaiX9MFxvWn8qg1GPHy8MTq9j/FiK9rv+p8R86uhZpS0Saik8blFatXQ10dVoMGYRUR0W77nLPxGPR6rGztsHFqOiGrqaol60wpYPkUvQZCYtyQyARKc6spyWm7QlpYfape8uEDGFtLqQ6+EhS2YOPSoSqqc0PnAvBn8p8WmUC/c+Qd8qrz8LH1YcnQJW22dbZR0N9LnFMcSBUFQefbb0OwtkYXfwb19guivArPQpF5cx+LkboDVtwMB79os1lDVb0dWTvaL7TUDhJra3w++ICgX1egCAy8qHNdDKe2/g2IUVHnz0VO5VRQrqnDQy6jPFmMvhlwRe9P0WvAoNcTv2sbf//vw9ZTXzuBw5w5uNx9N/5fL+vRuVujiXlqy5FRh/LqU/Ra8YsyGi592wZZRw/473//y/z580lJSWFSfanZrVu38vPPP/NbfcitpTAajQwbNqyx7PGQIUOIi4vjs88+45ZbbmnxmNdff50XX3zRov1ok/Mq2RlNkKNxYH+xGLUTaleCXGfEiASJsardU5lMpsbIqBp5FWW680wBJVIIat8h/0LcA8QHR1FmFUaDEUm9t5U2LQ9PKyuiuiAqqgGlVMmtA2/lnSPvsOz0MmaHzEbaUkqhIIgTqtxj4oMk+sZmTUwmU2OK3qIOGJe3R9WOHZT873P8vvqyw6sZzrfdii4tFaeFC1ENbl7ZpTfx0bGP0Bq0DHEf0lgiuFvZ/S4UxoO1qzjI7wHc7dpPA2ggp7yGnPIadiQ0jZJys1MS6mZLqLstYR624vcetrjZKnutEPlPQ+7hju/HH5Hz5FPUnDhB2vwF+C59H+thw3q6a80IsA9g+YzlvH/0fZafWc7yM8s5WnCUt8a/RaBDYMsHXRhROOEpUZxK3AiZ+6E4UXzt+0j0JXn4OKgcu/g36aM9unPs9NhjjzFmzBhee+01Fi1axKFDh/jiiy/44ou2J2h9II5HfGLEVy/DKiIc+5kzqfzrL4qWfoD/l+L/U2fQ8UO8GKG9OHIxEqHpOvOqY2LFqHkxPgi2brDw26YnNhpatXtokSPiwhYxt3TsuHpMJhPlv60EwHHhArOOyTh1HAD/qMHNnrUpsYWYjCbc/O1w9LDucH/MQWktJyjKlZRjRSQcLMDVt/UFUb/IQSitbdBUlJOXmIBPvxbEZucgeDq9wxHiVwVcxWsHXyO9Mp1TxacY5GZelcWW2JOzh9+Tfgfg5bEvYy1v/283JsSFM3mV7EspYdZgb2ROTjj/3/9R8uWXFH/8CbYTJ577/2x+DpI2wTXvwPA7O93PDlGcBGfWiNF/I+9utVm4UzihjqEklyezOX0z88Pnd/hStdnZyH18EAQBQSLpUSGqvCCfvOQEJFIpAyc0tV7ZWT+OnaqyxWTU4RXigIt3z0RvdQaJRMKOH5ZRU1nBwAmT8O0faZnzWlvjvqTn09oaIqOKs9Toaw3NItYa/KJGeo1s8fg/33kFnUbDhJsX4xXavrDfG+lwZNTs2bNZvXo1ycnJ3H///Tz++ONkZ2ezZcsW5s6da9HOdSbUvNt9D+or2cWe9eHzMyP5NXMQWRonALI0DuTW+zNJnNtXoWtr9Bj0ooljY5reReLoaY1cKUVfa6QsXwOAna83JkzYaGWMc2xZabUUC8MXYq+wJ6Myg82Zm1tv2FBVr5X8+eNZ5SQVqrGSS5g52DKrlUadjvyXXqLm+HHyn3vOrFWm6gMHG1N/BKkU71de6fVCVFxxHGtSRMPLp4Y/1f2iSd5JUYwCUYiyce3e69czIsgZLwertsoB4OVgxeF/T+HXe0bz6rxIbh8byBVhrng5iEJWUZWO/akl/HAgg+f+jOPGrw4y4tWtDH5xE9d+upenV57ky12pbD9bSFapBmOf/1SPYDthAkErf0MZHo6huJiM226n9IflPRqK3RoKqYKnRzzNx5M+xlHpyJnSMyxau6jxM9suLiEw5kG4ba2YzrfgGxh0Paicwd63qRC15UUxVbYosUOr8X1cPN05dho+fDirVq3i559/JjIykpdffpmlS5fyf//XA+nZ3UhlcRGntm1qLHF9OeL20IMgk1G9ezeaw2L6xp/Jf1KiLcHTxpMZQTOatM8u03AorRRBgNmDWxiHxv4Ay6aC1szokOIkyNgj+tgNublTv0PNkSPUpqcjsbbGYcaM9g8AMk+Jpd0bqmudT0MVvYaqd11FeH2qXtKh/Daf7VKZnOCY4SAIFKS14c3VCasCW4UtkwNEscHsZ0QLVNZWNqbn3dT/pla9aC6kwcR8f0px4zbnxbcjWFujjY9HvWOHuLEgHpLESJ3GlMTuILzeKynrIGhKW20mCEJjdFRnUh5r09NJu3Y+uU8+hVHbtql9d+Do4cnipZ8z7d5HsHF0arJvZ2IhmMC7VIyguZSiokBMqfOPFOdZmadPdNl1TD0UYWTnYoXKXoHRaKIoq2nUZX51PumV6UgECUM9hjY7VqsWq+jlnI1DYdU1Qnx30OHIKIBrrrmmRSPO48ePEx0dfbF9aqQzoeZKpRKlmf5MFiFgDEn6MLYbmz8EawxyYv09iTEVEB7aflRTQ1SUoDRikOgtIkZJJALuAXbkJJZTkF6Ji48th0qPUmFbh6NagXWJEbowct9abs1N/W/i0xOf8tXJr5gWMK1lMSRkkihYpG4HoxEuMP/79Ug2ADMivbC3sozXkESpxOfdd8m4+RYq129ANWwYzjc2j8oCcSWv9JtvKXz7bRzmzMHr9dcuiUgYk8nEW4ffAsSw5EhXy6wodIiDn4NRX1++vucMYaUSgednDeC+5bEInDMth3PlAZ6fNQA3OyVudkpGBDVNBVDr9KQUqkkqVJNcqCa5sIrkQjWZpRoqtXpiM8uJzSxvcoxKLiXE3aYxmirU3Y5Qd1sCXKyRS7vf4PKfhMLfn8BffibvP/+lcv16Cl59FW18PF6vvdorP7sT/CawctZKntnzDIfzD/PvPf9mf+5+/jPqP9jIzSy/rHKEyGvFl9EAVedVzaqthv2fgEEHm/8LTkEQcbU4ePcf03VVjvpopLvGTgAzZ85k5syZFj1nbycr7iSbPv8Qn34DOlfe+sjXkH0Uht0Ovr0vkhLE+5rjgvmU/7KC4s8+w3vokMYU/NsG3ob8AoHjz+Oi9cGoIBe8HS8opKOtgC0vgKYYfroObvodFO1MaI5+K34NmwYOnbR4kEqxHjECRUAAEpv2722aygoK01MAGielDVSVaslLrgABQod2rRgVMNAFpbWM6opachLL8OvXun/LmEU3MeHmO5oJAy1Smduhqo2zQ2azLnUdG9I28NTwp1BIO37vfvPQmxRqCvG38+fhmIfNPm5EkDNSiUB6iYac8hp8HFVidNSNN1Dy1TIq/1qL3cSJ54psDJgtLph0F47+4D4QCuMgeYuY3t4K1wRfwwexH3Ck4Ah56jy8bM1b6DZUVZH1wIMYKyupy85uNl/pKZy8fHDyavqZrNDUcTyrnEC9BGO1HqW1jNBLwLj8QvwjB5OwbxeZp08wZqFlF1W0CQkUvb8UqaMj3m+8btFzm4MgCHgG2ZN2opiCtAq8Qs4VwGrwixrgPAA7RfNozOQjBzAa9JdsFb0GOiVGnU9FRQU//vgjX331FSdOnMBgQWXxUgg1NwLbCkIAdQtlJwUQTCQODGK8XfshkQ1+UTIb8Tyl2tZV/Y7gHmBPTmI5hRlVDBgLWzO3Umlfi6NaQWFqMiEx5q2IdJYb+9/IN3HfkFCWwJ6cPVzh24Iw5zsC5DZiaG1hXBNPFE2tnr9OiAOqhRZM0QOwHjIE9ycep/CNNyl8/Q2sBgzEpNOhLypC5uaG9bChYDSS/8qrlNf7fQgqK1Ew66Vl5M9nS+YWYgtjsZJa8UhMz5SaZdYHohlz1CKLlmbtDNMjvfjsphhe/CuevIpzq1meDlY8P2sA0yNbH4zYKmUM9nNksJ9jk+3aOgNpxdX1AtW5V2qxmpo6A6dzKjmd03TVWS4VCHSxEdP93G0JcRfFqhA3W6zkvf99dakgsbbG+913sBoUReHb76AMCe6VQlQDHjYefHnVl3x16is+PfEpa1PXcrLoJG9NeIuBLh0suCCRgoPvuZ9NJpj6ipjOl74bytLgwKfiS2EHYx8WU/766Ba6cuz0T8UrTExRKEhJxqCvQyrr4MLVseWQcxR8hvRaMQrA9b77EaQyXO65m80Zm8lWZ+OodGReaNPFHpPJxB+x4kLevJgWhCMrB7j5D/h2FmTugxX/Bzf8ArI2FnSVdmDleFGV0axjYgj4/jtMevM87bLiTgKiL9iF4k5DdTufMEdsnbp2IVoqlxA61J243bkkHsxvU4xy9PBs/4T6WvhsDJQkwZIzZgtSIz1H4m7tTqGmkB1ZO5ga2DHrhR1ZO1iTsgYBgVfGvYJKZl61bwA7KzlRPg4czypnf0oJC4aKzxjnxYuxGjAAu2nToDwLTtWnHo/tgXFn+DRxHpG4sU0xytPGk+GewzmUf4h1aeu4M6r9VEKTwUDuE09Sm5KCzNMT348+RNLDRYuMRgOSVtJl9yQXYzTBGEH8bIRfosblAVGiCJ2XlECttgaFlfnv2fYw1daKEX1yOW5LHkPu3v1inUe9GJWf2nSucDDvIAAjvFrOYmqIAu7U4ksvotNi1LZt21i2bBmrVq0iICCA+fPns2zZMkv2rTHU/JlnnuGll14iKCio14Wa55yJQ11Z3cYkW0BdXUNu4ln8Brad211dqQPAyl68UZTryi3Sx/NNzOuMdezK2oWfA4Tk0nYIsYVwUDqwKHwR38V/x1envmpZjJIpIHCcGNabsq2JGLXhVD5qnR5/Z2tGBrX+8O8szrfeSs3Ro1Rt3kLGjTeKQlNDt9zdxfK1CQkgCHj862mcbrmlV09oG6g11PLekfcAuHXgrXjamDE46gqkMhjzUM9cuwWmR3px1QBPDqWVUlilxd3OqnG1rzNYyaX097JvNPZsQG8wklmqIbk+mqohqiqlSI2m1kBS/c8bzjtGEMDPyZqwBnGqXqwKdbfFzkIRgf80BEHA5bbbsBk9GmV4eON2U21tr6x8KZVIuWfwPQz3HM7Tu58msyqTm9bfxJKhS7ip/02dv/cobUUPjZF3g65K9OdL3AiJm6C6EBTnRSioiyD2OzFyyn1Aj4vIlxPdMXb6p+Lk6Y2VjS3aajVFGel4hoS1f1ADZRmiECVIelUVvZaQe7jj+d//YDKZWHZAfO/8X///a+b5czqnkpSiapQyCVdHtvL89xoM//cb/DBXHHutXAwLvxOf2y1x5b9EgaET0TgXIsjMm4I0+EW1lKKXdEQUo8K6yLj8QsJHehK3O5eUY0WMv8GA3IyJvUGvR9rS7ypTnKswl7oTom8wqw9SiZRZwbNYdnoZa1LWdEiMKteW8+J+0Vf31oG3MsR9iNnHNjAmxKWZGCVzdsa+IeXywGdiNHzgFeDTPLWoywmfDnveEyOjDHVtpkPODJ7JofxDrE1Zyx2Rd7T7fC1a+kFj4SLfjz9G5uZm6d53mJWv/BeltQ3j/++2ZpFROxMLsTGCd7X488Bxl1aKXgMO7p44uHtQUVhA9pnTBA+xXBCFKioKVUwMNbGxlP38M+6PdL+A2mhinnbOxNxkMp3zi/Js7helVavJOHkc+IeJUdnZ2Xz77bd8/fXXVFdXs2jRIurq6vj9998tXg2mgd4eaq4uNy+Vzpx2DZFR1vaigm2JND0A9wDxYVeSreZg9iGq6qqodXODM1CQ2vViFMAtA2/hp7M/EVsYy9GCoy3mvhIyqV6M2t5kNeWccbkvkk4KBm0hCAK2U6ZQtXlLEyEKQF9YiL6wEBQKfJe+j1298eylwE9nfiJbnY2byo3FkYu79+IGPRxZBjG3gtx84/DuQioRGF3vfdBVyKQSgt1sCXazZep5QS1Go4m8Si1JBWKaX0qRmqQCUZiqqKkjs1RDZqmGrWcLm5zP096qPtXv3CvM3RYX226ujHiJcn7FJmN1Nek33Ij9zJm43HVnrxSXYzxiWDlrJc/tfY5tWdt46/BbHMg7wMtjX26zvK9ZKO3EtNn+s8R7Xt4x0V+qgaS/YdvL4svBT1xpDr9aXDDohZ/n3k5PjJ3+iQgSCV5hEaQdP0pu4tmOiVHxq8WvAWPB9tJIY9mTs4eEsgRc9Cpu6NdcyGgwLr9qgEfbixn+I+H6n+CnRWKlvD8fgLmftZ5+JO9cVIJoXP4bdpMmIXM13zsyeuo1OLh5NFvQLc2rpjhLjUQqEDKke/5nXsEO2LlYUVWiJf1kMWHDWhfBSnOz2fLVp+g01dz8xgctNwq+EnJjRYsKM8UogNmhs1l2ehl7cvZQXFOMq8q8v+frh16nuKaYIIcgHoh+wOzrnc/oEBc+3ZHC/pRiTCZT0+enphTjwW/Rq6Uoxj7aqfNfNL7DRM/EmlLROyqw9Yn6lIApvHLgFVIqUkgoS6Cfc79W21b8tZaSL78EwOvVV1FFdjBauQsoyc4iK+4kgkTC5MX3NtlnMpnYlVhMZK0MwQSewfa4+Fw6xuUX4h85mFPbNpF56oRFxSgA51tuISc2lvJfVuB6zz1IrLp3nOMWYIcggLpMh7pMh62TkuyqbPKq85BJZES7Rzc75nJJ0YMOGJjPmDGDAQMGEB8fz0cffURubi4fffRRV/btksDWnHxwM9s1eEY5OIor1OW6cgytlYXtAHYuVljZyjEaTew+IeafDh44FmsHR1z9A9HXtlBK3MK4W7s3lqT98tSXLTcKmQhKe7GMeb25bnpxNQfrzTfnD/Vt+biLxGQwUPT+0jbbSO3ssJ0woUuu3xWUakv5/OTnADw05CGzqqRYlAOfwIan4LtZfUbJFyCRCPg4qrgywp07rwjm9WsHsfK+MRx/7ioO/3sKP981ipfnRnLr6ADGhrrgUS9O51dq2ZNczLf70vnP6tNc/8UBhr6yhSEvbWLh//bxzB+nWLYnjZ2JReSW1/RKs+7eQsW6degSEyl67z1yHn4Eg7q6p7vUIg5KB5ZOXMqzI59FIVGwK3sXC9csbPQRsAgSibh6bXfepMrOS1xdlllBRRYc/gp+nA9vBcHPN0JJiuWuf5nTN3bqXrzCxMlkXtLZjh0Yt0r82oO+hh1lxe5P+devBt7+QcBe2tR7SW8wsqbe3mDeEDO8nUImihFRghRO/iJWJDuf8kxI23VRz3PtyZPkP/c8KdOmd8j02T0wmJHzFuEd3lQoaEjR8x/gjJVt90QOCxKh0Sg98WB+m21V9g5knzlNYVoKZfm5LTcKqTf3Tt3Rob9tsEMwg1wHYTAZWJe6zqxjtmRsYX3aeiSChFfGvoKVrHMT7mEBzsilArkVWjJKNE32abatIXm1PTmHvTGF9NDirUQqPr98h4uRUW1gp7DjSr8rAfgr5a9W2xkqKsh/4QUAXO66C4eZzb3/eoJT20ST+OCY4dg6N11gTSxQk1+hZXCtGHcyYFwnPd56CQ1+cVUlxe207Dh2UyYj9/bGUFZGxZrOFwboLAorGc71QmFBuhgddTBfTNEb5DqoxTnc5ZKiBx2IjNq0aRMPP/ww9913H2FhHVhtuszx6T8QW2dX1CXFtFimy2RCZRLbtUeDGOXobAsFYMJERW3FRa+CC4KAR6A9GadLSE3KAxeYFHoVV3x+RbdGBNweeTu/J/3O3py9xJfEM8DlghVh13B4Kq1JePjKo6LfwfgwN7wcLJcjfD6aI0fR57c9qDCUlKA5chSbkV1bfdBSfHr8U9R1avo792dO6JzuvXhxEmx7Vfx+6K19KT5mIghCo3n6hVFbFTV1pBSpSS5Qk1ykrk/9qyK7rIYyTR2H08s4nN40ktJGIW1M9ROjqETzdH9n606nJF4uOC1aBCbIf+UVqjZvRpeaiu9HH6EMDurprjVDEARu6HcDMe4xPLnrSdIq0rjj7zu4e9Dd3Dv4XmSSi7Z+bE7oZPFVqxEnoIkbIfFvqMqFhPUw+zwxJfOgmG7iFd33WW+BvrFT9+IV3gkxqjQNco9dEil6DRwrPMbBqlPclGfCVlNJ+apVOC1c2Lh/T3IxxWodzjYKxoebmUrUbwZc+wUUJ8KA+nGD0QAZ+0RD6qRNYrTz7A871eey30QfIdvJky468sBkMjVW0Qvr4ip6FxI+wpOjGzLIjCulpqoWlV3LKYsqWzv8BkSRefoEyYf2M3z2/OaN/EaCTAXqAig8Ax7mR0rODpnNyeKTrElZw60Db22zbam2lJcPvAzA4sjFDHJr2zakLVQKKUP8nTiUVsq+lBICXc8JoYpRMzGalqIt0FG9dy+2V7RfvKlLmPOxKEqZwczgmWzK2MT6tPUsGboEaQvHSR0c8P3sUyr+WIXboz3kv3oB+ro64nZtAyBq0rRm+3cmFhKgl+BgFFCoZIQOuzQiPlsjZOhI7v38B/OKAnQQQSbD6eabKXzzTUq//x7HhQu7PWLeM8iekmw1BamVhAxx51BefYqeV/MUPYD+V0xEEATCR1/6YpTZkVG7d++mqqqKYcOGMXLkSD7++GOKioq6sm+XBBKJlEm33S0KUa2sakTVSVs1lzufBjHKzkHV6Jpv6VQ9VakT1jJrRnmN6vYPmp+dH1cHXQ3AslMteGQIQhMhymA0NYpRiyxsXH4+ejPfx+a262lSylNYmbgSgCeHP4lE6MZKH0aDGOJv0EHIZIjuPf5u52M0mshJKCPxcD45CWVtlmnuDTio5MT4O7FouB/PzujP17cNZ/dTk4h/cTprHxrHB9dH89CkUKYP9CTU3RaZRKC61sCJ7Ar+iM3hrY0J3PX9ESa+s4P+z21k+tJdPPBTLEu3JLL2ZC5n8yvR6f9ZBspO1y0i8Ifvkbm7U5uSQvqiRVRt3drT3WqVCOcIfrnmF+aFzsOEic9Pfs4df99Bnjqv/YM7i8IaIqbDrKWwJB7u2S1ORG3OE0u3vgRfXAnv9Yc1D8PZ9WLlvj6AvrFTd+MVGg6CQEVhAZrKivYPgHMpeoFXgG3Pe8CYw7JTy9AqBVJmRwNQ/MmnGHW6xv2r61P0Zg3y6ljl1qgFMPFZcTwWvwaWRsJ3M0UhCsQ0vviORw4Y1NVUrhcdEs8Xzdrj+Kb1nN27E21105LnhRlVVBbVIFNICBrUvf8zZy8b3PztMBpNJB8tbLNt2IgxACQd3t9yA5kSAsQ2pG7vUD+mB01HLpGTWJbI2dK2xddXD7xKqbaUUMdQ7ht8X4eu0xJj6hfM9qU0jVKRubridL2Yblj88Sc9F6FtphAFMM5nHA5KB4prihujUVrCZsQIvN94HaGXFC9KPrwfbVUlts4uBEU3tz7ZlVjcGBUVMdLTLH+z3ozcyqpLhKgGHBfMR2JtTW1yCtV79nbZdVrDM1j0jcpPq8BkMjW+F0d4thwE0X/sBOY9/TwuPpd2ih50QIwaPXo0X375JXl5edxzzz388ssv+Pj4YDQa2bx5M1VVVV3Zz15N2MgxXH3D7Sitm4ZJ29jYEpNRgJ/SvBSpRs8oB0VjNJTFxKh6E3P3an+u8L2iSSnY2hpNa4dZnDsi7wBgc8Zm0irSWm9Ykc3upCLyK7U4WsuZMqDrFH1zDQh7g1GhObxz5B0MJgOT/CYx3LNrKyU249AXYo6+wk6sotcLIyVSjhXy/bP7WP3+MTYvi2f1+8f4/tl9pBxre1DZG1EppET6ODAn2ofHp0bwv5uHsmXJBM68PJ0tS8bzv5tiePyqcOZEezPQ2x4ruYRavZGz+VWsO5nH0i1JPPjTMaYv3U3//25k4js7uOv7I7y58Sy/H83mZHY51TrzKh5diqiiown643dUw4ZiVKvJfuBByn//vae71SrWcmteGvsSb17xJjZyG2ILY1nw1wK2ZnSDiCYI4DUIYm45t81oBBtXsRJqVZ5oev7LDfBWMPy4UKxO9g+nb+zUvSitbVj031e5/6ufsLZ3aP8AAJUTuIRdMil6iWWJ7MzeiYDAmPtfRObpiT4/n/JffgGgWqfn7zgxamiuOSl6LRG/Bn69BSovSC/TlIrbOyhIVa5fh0mjQREUhGqYeZUKjUYDe1f8wLoP36Y0J6vJvqRD4u8XNMgVubL7J9kRI0VD+IR2UvVChotRDXmJZ1GXlrTS6LxUvQ7goHRoTDH7M/nPVtttTN/IpoxNSAUpr457tcn4v7OMCRE9qvanlIiCk9EgGoYbjbjcsRhBqaTmxIkemdQ3oaa83bRyuVTO9MDpAE1SHk0mE4UffIAupXempZ/auhGAyIlXIblAINPU6jmdUkponTjNH3jFpWlc3hqmC/x9LYHUzg7XBx/E84XnxUrq3YxHkDhPL8qoIqkkmVJtKVZSq4uKYrxU6HDIhLW1NYsXL2bPnj2cOnWKxx9/nDfeeAN3d3dmz740wpu7ggFz5zP5DnG1wdnHj0XPvcZ1c27As6Iawdq89DJNfTU9a3slTkpR/S3TWSoySnyTO9a4M9FjMiAa331+3618s+TiV0nMJcwpjCv9rsSEia9Pf928QZ0WPhwC7w9k44ETAMyN9kEp67rBhvWwocg8PVsXTgQBmadnj9ycOsrenL3sydmDTCJjybAl3Xvx0lTYIlZpYepL4Nj71PqUY4Vs/Pw01eW6Jtury3Vs/Pz0JSlItYRcKiHU3Y7pkV48NDmMD64fwrqHryD+xensfmoiX982jGdn9GPRMF+G+DtiZyXDaIK04mo2xxfw2Y4UHv/tBLM/3svA5/9mzOtbueXrQ7z0Vzw/H8rkcHopZdVd7zXXHchcXQn45hucbr4ZqZsrNuN6KK2gA8wInsFvM38j0iWSytpKHt3xKK8ceAWdQdf+wZZEIoFF38HTaXDTHzDiHnD0B71WjKQ4s7Zp+7wT4qTlH0jf2Kn78Bs4CJWdffsNGxh6Gzx4uKnQ2ov55vQ3gGi+HOQejusD9wNQ/L/PMair+Tsun5o6A0GuNkT7OXb8AkYDbHwaaCmqpX7bxn916LNc/psYre24YIHZUflF6Wlo1VUoVCo8Q85VQjUaTSQdbUjR65kqwaHD3BEEKEirpLyw9QVdO2dXvMLE4hnJR1qJugmbCkNvh2EdLzQzJ0RMp1yftp46Y3N/pOKaYl49INom3DXorub2GJ0k2s8RK7mEkupaEgvUEP8nLJ8P382qj466Xrz+Jz0YHXX6D3g7BNY+1m7TmcFioawtGVvQ1In/z7Lvv6fks/+RfuP/YagwM8qymyjPzyPz9EkQBKImNq+meDC1lPAaCVIEPIIubePy8ykvyOe3l//Nd08+2CXnd1l8O07XX49E1TW2MG3h6G6N0lqGvs7I/rhYAIa4D2kmHmvVag7/9QeVRZfHfAU6IUadT0REBG+99RbZ2dn8/PPPlurTJYuxXqm1d3UTq35oxYmBRNV+ZJTRYKRGLT5IrO0VOFnVi1EWiozKN2VTpShFQEK4XlRZ7VxdUZeVoi4todrMqoCW4M6oOwFYm7K2eYqJ3Kqx1G1dkpgL3ZUpegCCVIrHs8/U/3DBIKn+Z49nn+k1obmtoTfqefvw2wDc0O8GAuwDurcDG/4F+hoIGi8OrHoZRqOJ3SuS2myz59ekXp+ydzFIJAJ+ztZM6ufB3eNDeGvBYFbdP5aTz0/l4LOT+fHOkbw4eyA3jfJnVLAzrvWV+nIrtOxKLOLrvWk888cpFv5vP0Ne3sywVzZz3ef7+c/qU3y7N409ScUUVGovOfN0QS7H89/PErxmDXKPc1GYvTk118/ej++v/p7bBt4GwIqEFdy47kZSy1O7vzMypegxNeMteOQk3H8AprwgesY1UJYBn4+Hd8Jh9f3i5EVb2f197QX0jZ16IYLQodSeniK7KpsNaWK62x1RYqS547x5KAICMJSVUfr9d41V9OZG+3TOjiFjX/OIqCaYoDJHbGcG2rNn0Z46BXI5DvPmmt+NU8cBUVw8P/IjN7EMTUUtSmsZ/gMusrJoJ7FxUOLXX7x2Yn2UVmuEDh8NQNKhVv5ebhFiKnTE1R3uxxifMThbOVOqLWVvTtMoJJPJxEv7X6JcV04/537cHXV3h8/fGgqZhOGB4u+/L7kI9i4VdwSOA0HA5c47xOio48ep3mfe+8TieA0Gox4y9rb7rBnsNhgfWx80eg07snag3rOXgjffAsDt/vuQOpgZZdlNqOztmXjbPQyZNhN7t+aZIzsTChlcK35mLqeoKGsHsShASXYm5QVtRyVeaggSoTE6KiVBvP+O8Gqeopd85AC7ln/Nqjdf7Nb+dSUWMZORSqXMnTuXNT3gQN9bqNy0iYqfRVNXaaUYTmzS1gCYpbDWVNWBSXwzWtnKG8WoUm2pRfq3LXMbhbYZAFTliGk3CisVzt5ihbqC1GSLXMccBrsNZqTnSPQmPd/Gfdu8QX0FjjHCKSJ97Bng3YEVzk5iP3UqPh8sRebR1AhT5uGBzwdLsZ/afOWht/FH0h+kVKTgqHTknkH3dH8HZrwNETNEc+NemJ6Xl1TeLCLqQtRlOvKSyrunQ70IQRDwsLdibKgrt44J5JW5Ufxy92iO/GcKx5+7ipX3jub1a6O4Y1wQE8Ld8HEU72nF6loOppWy/EAmL/wVz03LDjLyta0MemETcz/Zy5O/neDznSlsO1tAZomm1wt9MqdzfgSV69eTPHUaFWvNq1TUE8ilch4f9jifTfkMZytnEssSuX7d9axKWtVzgqAggHt/GPdY08lVcRIoHUBTDMd/FFN93gqG7+fAgc/amfxenvSNnbqGOp2W3T9/x++vPYfR0E70Tso2MSL7EuG7uO8wmAyM9hrNQBexMI4gk+H2yMMAlK3fyL4kccV87pBOTkLVbYsrHW2njT+DoFBgN3kyMmfzxaMGMco/MrrJ9oYqeiEx7khl3eiJeQHh9al6iQfz27zfho0YTVD0UPqPtXxFZrlEzjXBYmW3NSlN7yNrU9eyPWs7MomMV8a+glxq2YqDDal6pXFbxKhXmQpGiIKXzM0Nx+sWAaA5csSi1zUblxAx/daoFz/nbSAIQmN01O4Dv5KzZAkYjTjMm4fTLb0vYlJpbUPM1bOYdHvLY/0zJ4pwNEqQKCSEDu1eg/+uRGGlwjNUjDTMPH28S65hMhgo+/VX0uYvQF/WfYEaAB5BouipyRHvJyM9m5uXJ+7fDXBZGJc30AVleP6ZVKz+k4pTeeDrRsMCjrFGFKMEVftVQxrMy1V2ciQSoTFNr1xXbpH+bcvchtTWjZDSIRSmn1sh8AgOpTQni4LUZIJjus9f6M5Bd3Iw/yC/J/3O3YPuxkV1zhDXFHwlwp73uUJyCs1Q327rk/3UqdhNnixW1ysqQubmhvWwob0+IgqgqraKT45/AsB9g+/DQdkDqzhOAXBD713lr64wL4WpurKbU516OY7WCoYFOjMssOkkolqnJ7WomqTCKpIL1Y2vjFINVTo9x7PKOZ5V3uQYpUxCiJtY3U+s8Cd+DXCxQdGDk4qWqNywEVNNDblPPIH21Cncn3gcQd495cM7yjifcayctZJn9jzDwbyDPLfvOfbn7ue/o//bWAyjxwmbAk+lQOZ+SNgIiRvE1N7UHeLL3vtcBS+dGmRWTQpatEhDpS91Adh6iEbAl0B0Sx9di0yu4Pjf66it0VCUmY5HUEjLDYuT4Yd5YOUIj58FefenZnSE4ppiViWvAs5FmDdgN306XrW1/G7fH8OmZIYGOBHgYtPSadrH1szJq5ntHK+dh+3EKzFWm+9PWlerI+dsHAABUdGN2w11RlKOiRGrYcN7dpIdNNgVmUJCRVENBemVeAa1PO5y8vLh2mfaiWIw6CE3FgrjxbTRDjAnZA4/xP/AjqwdlGvLcbRypFBTyOuHXgfg3kH3EuEc0aFzmkODifnovB/EDTE3Nylu4XrXXTjOnYvVAMukBnaK8GmwP0msBjtwbptNrwm+hu8P/49JXxzCWGlCNXgwni++0O3Fni6WzBIN7kV1gIzQER494qnWlQREDSY3IZ7MUycYNHm65S8gkVD+ywq08fGUr1iB6733Wv4areBZHxnlVOGNrdyW/i79m+zXqtWNIn34qD4xqo8LEGQyPCuqCfAvxa3+DeJ43XXYTpyExKb9AUHDRNnaXswNtWRkVEF1AaeKT+FjK5aVLsg4T4wKCuXM7u0UpHVfZBSIam+kSySnS07z45kfeTjm4cZ9cdIBhJgUuAvlzPXp3jQOQSrFZmTLlQt6M1+e+pJSbSlBDkEsjDC/Us1FYzKJJbF9Yrrvmp1AXabj5PZss9rmJJQTGOWKwqrv9tgWNkoZUb4ORPk2HYDr9AbSizWN4lSDWJVaXI1ObyQ+r5L4vKafa5lEIMDFul6gsmsUq0LcbFH1UAUYn6XvU/ThR5R8/jml332HNj4en6XvI3Nxaf/gHsDN2o0vrvqCr09/zcfHPmZD+gZOFZ/i7QlvE+ka2dPdE5HKxTTeoPEw/TVRDEjcKPpLBU88127/x2K0VNhVED5dTAFUXVBFJ36N6GtzfkSVvTdMfxMG9Hkw/ZMRJBK8wiLIOHmMvKSE1sWoeFHYwWdorxeiAH468xM6g44o16hmxUkEiQTHuXP540Nx1bzTxuUgirr23lCZR8u+UYK4v6EKnBnInJzAyan9hvXkJpzBUFeHrZMzzj7nFiUz40vQafTYOCjwDnM0+3xdgcJKRnC0G4mHCkg8WNCqGGUW6nxYdhUIEhgwF1SOZh8a4RxBP+d+nC09y/9O/o8o1yh+OvMTVbVVDHAZwOKojntRmcNAb3tGWGUyhpOYBCnC6KY+PjI3t54v/BM+XXyeJG0SFy/aWKwItPXn3xts8C2ppNbFjtCPPkSiuHizd0uzc/nXOHv70m/MeORWzYMdtp/MI6xO/D2HXNl9C/rdhX/kYPav/JnMuJOYjEYEiWUXMgVBwPm2W8l96mnKfvwJl8WLEbrpfdBQbMxR684IxzHIJE3nIcmH92M0GHD1D7wsqug10DfbshCCTIqV3oCHUI2zpxi6KnNyapL20RYNkVHW9qJHiyWr6W3PEsvFegY4whlQl+rQVNZiba/AI1gcpHVnmh6IH/Y7B93Jo9sf5eezP3N75O2NK/grjhUy2difK6UnsMvZDQGDu7VvlxpZVVksjxerVj0x7Ankkm6M3oj9Hv56GEbeB1e/0X3XNROTycSZfXns/S2JWq15Zqvxe3JJOVbI4El+DJroi9K6d0bD9FaUMikRnnZEeDaNyDEYTWSVauoFqoZIKlGoqq41kFJUTUpRdWMVKBAzvnwcVY0RVOJLFKscVF37fxGkUtwfexSryIHkPf0vNIcPkzZ/Ab4ffoBqUO+sbiIRJNwZdSfDPIbx9K6nyVZnc/P6m3kk5hFuGXgLEqF3RZ/hGgquD8KYC8xIM/aBthxO/Sa+BCn4j4aI6eLkovCMmOZ34US5Mk/cvuj7PkHqH45XWD9RjEo8Q/TUGS03iquvQHYJVNFT16r55axYLe+OqDtajNZILKgiLrcSpWBkqiEf6KRvpEQqirq/3gIINP2c1V93+htmRSHWZmWh8Ov4pKkwTaxg5h8V3eR3bUjRCx3mgUTS8xEr4SM9STxUQNKRAsYuDEUqbf0eW1lcRPLh/URNnNpcRHDwFVPKSpIgfTf0n9WhfvRzEsWoH8/82GT7zKCZXTYmlEklPG7zN1RDsvtUwpxaf7/V5eVhrK5GGRraJX1pFf9R59LDc2LBr/UMEGNNDV5SJ2pllXx/szfvunddFe/OUllUyJG1q8BkwndAJE6ezVNxE/bn44MAzgpcfXtJZLQF8QqLQKZUUlNZQVFmOu6BwRa/hv306RS+/Q76oiIqN2zAYc4ci1+jJaxs5GjtKrGqsmcwLaToHdgDQPiosd3Sn+6iT4yyFPXpBCYjYnpBB2kQo2wcRPXVUekIWEaM2poplv2eEHIFSg9ryvI1FGZUEhjlintQCAhCo4m5jaP5K1cXy0S/iYQ4hJBSkcKKhBXcGXUn2joDfx7PQWGM4krpCTHP+8KJSh9NWHp0KXXGOkZ5jeIKn26sBFaRA5v+I37vcBGrsF1EZXEN25efJfus+BlyD7QnbLg7e39rXXiNutKHrDNllBdoOPRXGsc3ZxI10ZfBk/1Q2fa+FbJLCalEINDVhkBXG6YMOJdeYTKZyK/UklRQL1AVqUkuEL+WVteSXVZDdlkN2xOamom72ymbpPuF1EdVudoqLBpWb3/VVSiDg8l+8CFq09LIuOlmQjasR+7T+97zDUS7R/Pb7N94Yd8LbM7YzLtH3+VA3gFeGfcKrirXnu5e+9y8CrIOiVFTiX9D0RnI2CO+drwFSltar/QliJW++l3Tl7L3D8a7voJZXnJCyw2Kk6DgFEhk4null/Nr4q9U1VUR7BDMRL+JLbZZdSwHm9oavjjwCaV/FeO0fh0Kf//OXXDAbFHUbTH68A2zxF5daiqpM65BNXQoAd9+06E05+Gz59Nv3AQMtecqxNVq9aSdKAYgfETv8MHx6+eEyk5OTVUdWfGlBEa1fH81mUz8+tIzVBTkY+fsStjIFqLKQiaKYlTqjg6JUVsytrA6ZXWL+94+8jZetl5MCZhi9vnMRl9LiEQUB78TZvNKK80qN2wg56mnsR48GP8fvu/Q89loNIl+n5U6bOyVeIU5dkyElMrFyNq4P8TnSRtilNTWlqCvv+XeT6aSqEohvSKdQIdA86/VDZzavhlMJvwjB7UoROlqDdjkaAGB8LFe3d/BbkAqk+PXP5K040fJPH2iS8QoQaHA6f/+j6KlSyn+9luknp4Yioq73L6lzlhHtnUioVXD8KwKarKvRl11WaboQZ8YZTEEmYxSGytKTAqC8yvxBirWraM2PR3bCVeiihzY5vHnIqPECa+lIqMqdBUcyRfNAyf5TyIpsFoUo9Ir61ORVPQbMx4rWzuM3VxyWyJIuCPqDp7d8yw/xP/A//X/PzbFlVKp1RNvPwrTICuE8Gnd2qdLjdiCWDZlbEIiSHhy+JPdl9tuMsFfj4CuEnyGwaj7u+e6ZmAymji9K4d9q1LQ6wxI5RJGzg5m8GQ/JBIBO2crdq9IamJmbuukZNyiMEKGuGM0mkg5WsiRDemU5lZzdEMGJ7ZmETneh+ir/LFxUPbgb3f5IQgCXg4qvBxUjA9vGtJfotY1ClRJBWpSikTBKq9CS2GVjsIqHftSSpoc46CSN/GjCqn/3ttB1emVdGVICIG//Uruv/6Fwj+gVwtRDdgr7Hl3wrusTFrJm4feZG/uXhasWcDrV7zOaO/RPd29tpFIIWC0+LrqRShNE9MsEjaI4XJtmtGeV+krqBvF+T56FZ71YlRZXi6aygqs7S9IoYpbLX4NngjWPVORzVx0Bh0/xIu+PIsjF7cY4Wg0mvjzWA7VChVW/v5wPJ+ijz7G5+23On/hAbNFoa6Tvmzlv60EQGpv3ym/PTvnpsJO+sli9HVGHNxUuPn3jogPiVRC2HAPTm7LJvFgfqtilCAIhA4bxdF1q0k6vL9lMSr4Sjj0BaRsN/v6BqOBNw61HZX+5qE3meg3EamlxXmZguIbN7L4w+9IznXmOb2xRe9HVUwMAqKRuebgIWxGNY/4aImUY4XNxmo2jkquuE4cq5nNsNvFKn/hLfsLGcrLkTo6AuBm74n78LEk5uxhXdo6Hoh+wPzrdDFGg4HTOzYDEDWp5bnRjj1ZOBoEagUT4yd1c0XtbiR46EhMgIN714nSjtctoujjj6k9c5asW29r3C7z9MTj2We6pLBVXHEcOTYphDKMuvymEk1hWgoSiRRnH7/LKkUP+sQoiyHIpOQ72JCOI8akXLyvhsp161Fv24bM1a19MarBM8qhqWdUma4Mk8nUaZFhV/Yu9CY9oY6hBNgHUBGQTcKBfArSqxrbXPPwk506tyW4OuhqPjn+CTnqHP5I+oP1R8S0wRHDRyJcdXOP9etSwGgy8tZhcaA5L3Qe4U7h3XfxE79A8maQKmDOJ70mAqG8QMO2H86Ql1wBgFeoA5Nu7o+jh3Vjm5Ah7gQNdmt1tU0iEQgb7kHoUHfSThRzZEM6RZlVHN+SxamdOQwY582Qq/yxc+54BGQfHcPFVomLrZKRwU19mqq0daQUVZNUUEVykZqU+tS/zFINFTV1HM0o42hGUyFfJZeel+p37hXgbI2sjdSKBqS2tvh++KEoxNZTV1gIRiNyT0/L/MIWRhAEFoYvJNotmqd2PUVyeTL3bL6HxZGLeWDIA92b0nsxOAfByHvE18nf2q2MBJhfEayPyxKVrR1O3r6U5WaTn5zYvEBLXL1f1CWQovdn8p8U1xTjaePJjKCWUw4PppWSW6HFzkpG6DNPkHvdIirXrsXlzjuxiriIsYFE2ilR11hbS8Xq1QA4LlzQ+eufR2J9il7YCI9eZSodMdKTk9uyST1RTG2NHoWq5alV6IjRHF23mtTYQxj0dUhlF9x/A8eJKcmlKVCeCY7tR7XFFsZSoGn9XmfCRL4mn9jC2GY+Y5Yg3MOebOv+aKprOZld3qzQCYDcwwPHhQsp++knij/5xCwxKuVYIRs/P91se3W5jo2fn2b6PZHmC1INPoUtoC8qIm3hIuymTMHjX08jyGTMDJ7Jnpw9rE1Zy/2D7+8177W040dRlxRjZWdP6IiW/drO7MlFDtR4WaFs5X14ORA9dUbr6dcWQnP4MOj1zbbrCwrIeeRR6IJK6wfzDlJomw5AYVolJqMJoX5uEhAVzX1f/UhVcVEbZ7g0uXzfqd2NVIqx/oYlVYkrNsYasXKIxLp9Y8wLPaMaxKg6Yx3VddXYKmw71a1tmeKgfZL/JADcA8W+FWZUXpTIZSlkEhmLIxfz8oGXWXbyG1KTH0IQZCzoxip6lyrrUtcRVxKHjdyGB4d0YypjVb4Yug9w5b/AvV/3XbsVjEYTJ7ZmcXBNKoY6IzKllDHzQogc79N4Iz8fiUTAJ6LtlFRBIhA8xI2gaFcyTpdwZH06BWmVnNqeTdyuHPqN9iJmWgAObr3f+PZyw85KTrSfI9F+jk22a+sMpBZVi6l+53lSpRVXU1Nn4FROBadyKpocI5cKBLnaNPGjCnWzJdjNBit5U5H1fKNMU20tOQ8/Qm1WFj7vv4fNiN5b+CDMKYyfrvmJtw6/xcrElSw7vYzDBYd5a/xb+Nj2/iivJtiZKfyZWxGsj8sW77B+1FSUU1N1QSGU0jQojAOJHPp17YTmYtEb9Xxz+hsAbh1wK3JpywLy6mM5AFwT5YXD4Ciqpk+nauNGij78EL9PPu62/jag3roVQ1kZMnd3bMe3LAS0xo7vv6IkJ4vhs67FP1L0DNWq68iKEwv6hPdwFb0LcfO3w9HDmvICDanHi+g3uuX0KO/wflg7OKKpKCcr7hSBgy8o/GLlIJrpZx8SU/Vibmn32kUa8yam5rYzm8yD4DEAidKO0cEurDuVx76UkhbFKACXu++i/Lff0Bw+TPXBQ20WCjIaTexekdTm5ff8mkTQYLeL8g0z1taS/dDD6PPzqd63D6NWi9TWlol+E1HJVGSrszlRdIJo9+hOX8OSnNr2NwADx09C1kKkoaayFmmuFoDQ0b3rM3KpYTIYKHjt9VZ2mkAQKHjtdewmT7Zoyt6h/EOUWueD3ESt1kBZvgZn73NF0BRWKlx8O5l63YvpE6MshPOtt2ItM8CpY8hcxTxPk6YGAInKDDGqommankqmQiVTUaOvoUxb1ikxSqvXsjd3LwCT/ScD4Opri0QioFXXUVWixd5V7FudTktxVgZeoZYv/9oec0Ln8NmJzyiqKUDmcJxRbtPxc7YWS91mH4aC0zDirm7vV2+mRl/DB7EfAGKJ527zgTGZYO0S0FaA12AY83D7x3QxJblqtn1/lsJ0ccLh28+JiTf1a3xvXyyCIBAY5UpApAvZCWUcXZ9OTmI58XtyObMvj4gRHsRMD8DJs5NltPuwGFZyKQO87Rngbd9ku95gJKP0XIW/8181dQYSC9QkFqiB/MZjJAL4OVs3+lGFutkS5mFHiJsNdlZyDBUVGLVaDCUlZN6+GI+nn8Lp5pt7XOBvDZVMxfOjn2eU1yhe3PciJ4tOsnDNQp4f8zzTAi+hdOguqPTVx+XJpNvvZtq9DzevtuQcBA8ehbzjzas09jI2Z2wmW52No9KRa8OubbGNts7A+lN5wLkqem4PP0TVpk2ot26l5vhxVNHR3dVl4FyKnsO18xBkHZtqpBw9SHl+XpPIh+TYQoxGE65+tr3uWSsIAhEjPTi4Jo2Eg/mtilESiZTQYaM4uXUjyYf3NxejQPSNyj4kpkaaIUa5WZtXrc7cdmahU8NPiwATLN7E6JAGMaqYhyeHtXiI3NMThwXzKf/5FzE6qg0xKi+pvElqXkuoy3TkJZW3u6jYiKYUTv8O1UUw8VnRq/KFF6k5fhyJvT2+n3yM1FacZ1nLrZniP4W/Uv9iberaXiFGqUtLSI09DLSeond0ZxYSIE9q5LrRl1caV2tUlRRTU1Vpcd8ozZGj6PPzW29gMqHPz0dz5KjFKrBr9VqOFx7HJBhx9lNRmqolP60CZ28b6mp1yBWXr0VInxhlIZRBQUjqc44l9Q9eo1ZUqAVzxKgLPKNANDGv0ddQqivFj47fWPbn7qdGX4OXjRf9nfsDIJNLcfG1pSizisKMKuxdVdTV6vj49usxGvTc+/kP3WpiDqCUKrm5/828H/s+CpedzB96u7ijphS+qc/xHjgPbC4B491u4ru47yjQFOBt483NA7o5nTHyWsg5CnM+Fc0hewiDwcixvzM4vC4do8GEwkrK2IVh9B/j1SWCgCAI+PVzxq+fM7nJ5Rxdn05mfClnD+Rz9mA+oUPdGXZ1IC4+nYti7KPrkEklhLjZEuJmy7TzMqaNRhO5FTVNxKmGSn8VNXVklGjIKNGw5Uxhk/N52lsR5mFL+E3/ZdK6r3Dev52C116n5tRpvF560awFiJ5iWuA0Il0jeWrXU5wsOskTO5/gQN4Bnhr+FCpZ7+13Ixas9NXH5Y1CZd36TtdQ8dWLMZlMLDu1DIAb+9+Itbzl32frmUKqdHp8HFWMqI9MUQYH4zBvLhW//0Hh0g8I+Pabbut3bXY21fv2AeC4oGMpehWFBZTn5yFIJPj2j2rc3lBFL6yXRUU1EDbck4Nr0shOKKO6XIeNY8sTx9ARo+vFqANMXnxfc6E0+v8gdAp4tyBUtUCMewwe1h4UagoxtSDOCwh4WHsQ427e+cwi9nux2qlzCLiGMUYQF95jM8rR1hmaRRQ34Hr33ZSv/B3NoUNoDh/GenjLaYPVlW0LUR1tB4hp2+ufAKkSxj5C2S+/U/HHHyCR4PPeeyiDmppFzwyeyV+pf/F3+t88PfzpViMSuwudRkNAVDT62lpcfJvPB00mE3G7xUIDJR5yXG0vX+GigTN7d7L+w7fx6TeA61+8CG+8FtAXmRdJaG47czhRdIJaYy3u1u4EhLlTmppJQVolA8Z6s+bd16guK2XS4nvx7de27c+lSJ8YZUH09bmlDXngxhrzIqNqtXrqdKJ5eINnFIipennVeZRryzvVn21Z51L0zp+cuwfai2JUeiWhQ92RK5Q4enpRmpNFQWpyc2+FbsBfPgWT4TOkyiIU9vGAP9i6g0eUWPEmdQdEWcZ34FKnUFPI16e/BuCxoY+hlHbjQ0cQxP9D/1kg67mHXVFmFdt+OENxlhqAwCgXJtzYD1un7umTd6gj3g9HU5BeyZH16aSfLCb5SCHJRwoJGuzKsBmBuAfYt3+iPnoUiUTA18kaXydrrow45z9hMpkoVteSVFjV6EfVIFYVVunIr9SSX6llN7DMfQZzouy56/RfVP71Fwn7j3Pg9qfwjAgRjdQ9bPG0t+pVEVM+tj58O/1bPj3+KctOLWNl4kqOFx7n7fFvE+rUuyfogEUqffXxz8JkNDaf+Pdy9uTsIaEsAZVMxY39bmy13apj2QDMifZukrbk9sADVK75C/R6DOpqpLbdE1FU8eefANiMGYPCt2OWCw3VorxCI1Bai+KbukxLbnI5AGHDeqcY5eCmwivEgbyUChIPFzDkqpZTafwjB6FQWaNVV1Gam9085cYpQHyZiVQi5V8j/sWSHUsQEJoIUkK9OP/0iKctZ15uqIP9n4jfj3kIJFKCXG3wtLciv1LL0Ywyxoa2vHAs9/LCcf61VKz5i9rMzFbFKBt788Zx5rYDwK2f6MFVnon6jy8oeOMrANyfehLbcWObNR/hNQJXlSvFNcXszd3LlX5Xmn+tLsDF14/5z76EQV/X4v6cxHIMlXXoMBE81IJRcL0YrxDRCy8vKYFabQ0KK8stpsnczPsbmtvOHA7mHQRgpOdIPO3EghsFaRXUqKvIPHUco8HQvBDHZUKfGGUhak6eRHv4b8AaWa3oSdLoGdWOGFVTJUZFyZRSFFbn/iUNvlGl2tIO90dv1LMjawcAk/wmNdnnHmBHHFCQfs5HwSM4tEfFqDXHSqgtHYvSbSvfxX/NjOBp4uQt5EpRjErZ3idG1fNh7IfU6GsY7Da4e9NrdFWgrK9g00NClKHOyOH1acT+nYnJaEJpI2P8deGEDe8ZQ1OPQHuuuX8QxdlVHFmfQcqxQtJOFJN2ohj/gS4MmxGIV8jl+fC4nBEEATc7JW52SsaENB1YV9TUkVzYYJouelIddZ5KqoM3zxz+Aa/iLEK/fo+nrjhXhcdWKSPEzabRk6qh0p+fszXSi/C8uBjkEjmPxDzCCM8RPLP7GZLLk7l+3fU8NfwpFoYv7FXiWYtcZKWvPv4ZHPhjBSe3bmTUvOsYNGU67HlfjOwdeR8ENp+E9iaWnRajohaGL8RB2fJzpLS6lh0J4ur8vCFN/d/k3t4ErfkTRWBgt36eXe+6C2VICDIXl/YbX0BmvRjlHxXduC3pSCGYxIIkvblwSPhIT1GMOpTfqhgllcm59pkXcfULaBTbLpYpAVN478r3eOPQG03MzD2sPXh6xNNMCZhikesAYqpbZTbYuMPgGwDxeTkmxIU/juWwL6W4VTEKwO2hh3B75BFkTq1nYHiFOWLjqGwzVU8ql+Ae1IEFP0GA8Ksx7PmC3Le+AaMRh7lzcb711habyyQyrg66mh/if2Bt6toeF6MaaGZ6X0/cbtEz7ozCwF0DemdBFUvj4OGJvZsHlUUF5JyJI2jIMIud23rYUGSenugLCpoUrWlEEJB5eGA9bKjFrnko/xAgCqEebuJ7uyS3moR9ezEaDLj5B+LsfXn6KfeJURZCvWMnNaWAPUgVYnSTuZ5RF/pFNeCsFMOty3RlzY5pj2OFxyjXleOgdCDGo2l4rkeg+CYvyqzCaDQhkQh4BIVyZvd2CtKSO3yti6VCU8fGuHxqTWOw99zHmdIz7Mvdx1ifsRAyCfZ9JFZPqjeN+ycTXxLPmpQ1ADw1/KnuG2DGr4F1S+Ca93os6iA/rYJt35+lLK8agJAYd8ZfH97sc9MTuPraMf3uSErzqjm6MZ2kQwVkxpWQGVeCT4QTw2YE4hPu2Psn+H20i4NKztAAJ4YGNB1M19ROICX+aqpfe5HiWXcwHXuSCqvIKNGg1uk5kV3Bieym5ukKmYTgevP0sAbzdHdbAl2tUcq6R1QZ7T2albNX8p89/2Fv7l5ePvAyB/IO8MKYF7BX9PLovk5W+urjn4O+VkdVcRG5SWcZNHkaHP8ZihOg38ye7lqbHC88ztGCo8gkMm4Z0Lp30LqTueiNJiJ97AnzsGu2/8L0o+5AUCiwnz69w8eZjEYyT58AICBqcOP2hhS98BG9e5IdGuPO7hWJFGepKclRt5qy7xPRv+0TlaTAvg/BqBerFZvBlIApTPSbSGxhLEWaItys3Yhxj7FcRBSIY/C9olcpo+4F+TlhcHSjGFXS5inMESglEoHI8d4cXJPWahtDnZFNX8Ux/a5IpHIzIx7DpyE99DmeY3SUV4/F88UX2hyTzQyeyQ/xP7AjawdVtVXYKZp/vrqDhP278Q7vj51LyyJfTVUtKcdEQTrJ1sQQf8du7F3PIQgC/pGDOb19ExmnT1hUjBKkUjyefUasmicILQpSHs8+YzHz8uq6ak4Xi9UjR3iOwMZWiZ2LFVUlWuJ27gIgfNQ4i1yrN9InRlkIQSYjPL+EAfIC/AYOAiDgpx8xVmuQebVsZthAdb0YZXPBpNrRyhGAMm3HxaiGKnoTfCcgkzT9Nzt5WiNTSKjTGSivd+r3CBFTMwpSu1+M+vNEDrV6I/08PZkUvoAfzvzAl6e+FMUo/9Egs4KqXChK6BWV23oKk8nE24ffxoSJGUEzGOQ2qHsurCkVhajqIsg70e1iVF2tgUNrUjmxNQuTCVR2cibcEEFIjJllfbsRZy8brrp9IMOvCSL27wwS9ueTk1BGTkIZXiEODJ0RiP8A5z5R6jJEpZASGR0Gvy7n/CFR2d+bKQqLJKWaJp5UKUVqdHojZ/OrOJtfBeQ1HiOVCAQ4WxNyXhRVmLsdIe42WCss/9h2Vbny6ZRP+T7uez6I/YDNGZuJK47jzfFv9grz1j766CxeYeKYIS/xLBSeEYUoqQIiru7hnrVNg1fU7JDZeNi0npr2R30VvbnRbVfF1JeVUb5yJS6LF1u0+tOFXEyV5qLMdGqqKpErrfAKE4vplOVXU5RZhUQiEBLTu9OPrGzlBES6kHaimMRDBYye175/ZIvpo4Y6OPqtOPad8W4T0actpBIpwz27MLMhaTMUxoPCFobd0WTX6BBRZDqZXUGVtg47q/Y9ljSHDyOxtcWqf1NxzmQ0kXq8GACZQoK+1ti4z9ZJSb/RnhzbnEX6yWI2fH6K6fdEImvFp6oJgeNAboO9az52zzyEoGw7wr+/c3+CHYJJrUhlS8YW5oXNa/8aFqa6vIz1H72DyWjijg+/xMG9+b3g7P58TAYTeVIjEf1dkEsvrXTki8E/ShSjGkRsS2I/dSp8sJSC115vamYukeD99lvifgtxtOAoBpMBPzs/vG29AfAMsqeyqIyCFFGkCh/dJ0b10R4ScKipxaFOg727KD5ZRZhXma4l83IAZysxMqqjaXomk4mtmVuBc1X0mnRVKsHN34685AoKMypx9rYRKxEIAurSEqrLy7rVxPzXI1kALBrmxzUDI/g54WeOFhwltiBWjOryHw2p28XXP1iM2pa1jSMFR1BKlTwa82j3XXjD06IQ5dYPJjzVfdcFcpPK2Pb9WSqKxCjDiJGejFsYhpVtz5pJtoejuzWTbu7P8GuCOPZ3BvF788hLqWDtRydwD7Bj6NWBBA127ROlLnPUe/eS/9ijKAICmPTxR1x9XqUhg9FETlkNyUVVJBXUe1IVqUkuUFOl05NaXE1qcTWb4wuanNPHUdUYQXV+yp+j9cVFCEoECbdF3sZQj6E8tespstXZ3LbxNh4c8iCLIxcjEf45A9w+Lh8aRI3S3Gy0sb9hBRAyGax6b/p0UlkSO7J3ICBw+8DbW22XXlzNscxyJALMjvZutZ3JYCB9wULqcnKQubnhOHduF/Qa6vLzybj1VhznzcPl7rs77NFl0NfhHxWNUmXdmI7UEBXl298ZlW3PR0G3R/gIz3oxKp9Rc4IRWknDTjq4j4OrfyM4ZjhjFl7gB+YWAXZeUJUHWQcg+Mqu77g55B0HBBh6G6gcm+zydbImwMWajBINh9NLmdSvbW+vkmVfU/j229iMGY3/11832Xdmfx5FmVUorKTc8MIoKgo0VFfqsLFX4hXmiEQi4B3uxPpPTpJxuoT1n51ixr1RyBStC1JlP/+M7YQJyEMmwtm1CEmbwGdIm30UBIGZwTP58NiHrEtd1yNiVNzOrRgNBrxCI1oUokwmE3F7REH6pELP9eG9b5G2K/GvD/4oSk9FU1lhcU8l+6lTsZs8ub66Xh4Fb72NoaQEQ0VF+wd3gEN59Sl6nucq83kEOXBmbwomk/GyTtED6BtdWghBUh/CZ0JczegAmvqKEBeKUU5KURAq15V36HxnS8+SV52HldSK0d6jW2zjXp+qV1jvG6WwUjW+0bszOiout4LTOZXIpQJzh/jgYePBnJA5AHx1SjQYJKTe8ypzf7f1q7dRZ6jjvSPvAXDLgFvwsm072s5iJGyAU7+CIBGr53WTV1StVs+unxNY9e4xKopqsHFUcs0Dg5hy+4BeL0Sdj52zFeNviODmV0YzeIofMoWEwowqNvzvFCteOUzSkQKMxpbK0/dxOSC1t0fm7k5tWhrpCxdRuXnzuX0SAX8Xayb18+CeCSG8vXAwq+4fy8kXpnLw2cksv2MkL8wawE2j/BkZ5Ixr/UQsp7yGnYlFLNuTxjN/nGLB//YT/dJmhr2yheu/2M9/Vp/iu33p7E0uprBSi6klv4M2iHKL4tdZv3J14NUYTAY+iP2AezbfQ3FNsUX/Nn300R1Y2zvg6Ck+L/MP/y1uHNj9k8qO0FCgZErAFAIdAlttt6o+KmpcmBvudq2POwWpFMfrrwOg+KOPMdXWWq6z51GxahV1GZmo9+zplFm8V2gEC//zCrOWPAOIE+2kI2Il0/ARvdO4/EICB7mgsJKiLtM1mq63RK22hoLUJJIP7Wu+UxDOCVAp27ukn51iwlPw0FEY+0iLu8fUR0ftS247VQ/Abto0kMmo3rcfTeyxxu21NXoOrE4BYNg1Qdg6KvGJcCJ8uCc+EU6NBv1+/ZyZ+dBgZEopWfGlrPv0JHW1hhavVbF2HfkvvkTawkXovcaDRAYa855nM4JnAKKfT351fjutLYvJZOLUNvGeFTW5ZX/Y3MRyKgprqMXEGYWB8eH/rKrjNo5OuPqJhv9ZcSe75BqCVIrNyBE4zJmD6/33AVD61TJMdS2byXeGBr+okV4jG7d5BNtjrE0ALu+oKOiLjLIYggB5DjYUyxQ4VFVjJdVR9tNPSGxscb75pjaPbYyMcrhAjKo3MO9oml5DVNRYn7Gtlur2qK/0db6JeczVs+vLhrZsvNgV/HZErAIzdYAnzjbi7784cjGrklexO2c3Z0vP0i9qoWg06hXdbf3qbfx89mcyqzJxVblyR9Qd7R9gCWrKYe1j4vejHwRfyxn1tUVWfCnbl5+lqlQLwIBx3oyZH4pSdenermwclYxbEMbQaQEc35rFqR3ZlOSo2fRVHE6eaQydHkDYcA8k/6Dw6n8Cqqgogn5fSc6jj6E5fJichx5Ge889uD38UKupMoIg4GFvhYe9FePCmg4sy6prxeipQrUYTVUkGqnnlNdQrNZRrNZxILVpJK2dlaxJBFVDyp+Po6pJ5a0mxyjseHP8m4z2Hs1rB1/jQN4B5q+Zz6vjXmWcz+U9KOrj8sMrrB/l+XnkFlQR6Kns1Sl6OeocNqRtAGjzWW8ymVh9XBSjrh3SdooegPNNN1H6/ffU5eRQtnIlzje2Xp2vM5iMRspX/g6A08KFF3Wuhojhoswqygs0SOUSggZfGpNsmVxKyFB3zuzNI+FgPj7hLWcZBA8dgSCRUJSZTnl+XqNgeq7BRDjxs1hJujfhEtLqrtEhrvx8KKtd3ygAha8PjvPmUv7bSoo/+QT/ZeLi85H16dRU1eHgrmLQxLYjQXzCnZj10GDWfnSC7LNlrPv4BDPuH9SkEFTN6Tjy/v1vABznzUU2+iYYeb3ZkZE+tj7EuMcQWxjLhrQN3B7ZeqSipcmKO0V5fh5yKxURY1r2RozbI1aTPaMw4O9ug6+TZUzxLyVGXisK7ecXPegqHOfPp/jTz6jLzaVy/Xoc5sy56HOWa8s5W3oWoEmarZuvHTLrIehrrPAO7/7CYt3JpTu7620IRhI9nam2UhCUn4ub0pqipR8gsbc3X4y6oExpZ9P0tmWJflEtpeg14B4oGvEV56gx6I1IZRIGX9W9AzSd3tA4mFo47NxDx9/en2mB09iQtoGvTn3FOxPeAftuigTqhZRry/nfyf8B8NCQh7CRd095Zv7+txgm7hIKE5/t8svpNHXsXZnMmX2id46dixUTb+qHX3/nLr92d6GyUzB6bghDrvLn5PZsTm7Loixfw5Zvz3BobRpDpwcSMcoTqaxPlLpckLm44P/1MgrfeZfS776j5PPP0cbF4fPO20gdHTt0LicbBcNtnBke2PQzUa3Tk1J0TqBKrvelyiippkqr51hmOccyy5scYyWXEOJWL1C52RLmIX4f4GKDXCpBEATmhc1jsNtgntz1JIllidy35T5uG3gbDw95GLn00olQ7OOfjXdYP87s3k5ejR2ERoFV7zXm//b0txhMBkZ7jWagy8BW2x3LKiejRIO1QsrUge1HDUlUKlzvu4+Cl16m+LPPcJw7F4mFqrkBVO/bT11ODhJ7ezHqpaPHl4uLrudbRDSk6AUNcm0iMPR2IkZ4cmZvHilHCxl/fXiLfkYqWzv8BkSRefoESYf3M3zWtU0bBE8Qv+adEH07rXtwHFSRDYZacA5us9noYDEyKj6vkrLqWpxs2k6rdLnnHspXraZ67140x45R6x3BiW2ibce4hWFmjYO8Qx2Z/Ug0az48Tk5iOWs/PsHMBwejsJKhLyoi+8EHMel02EwYj9tjj0En/NJmhswktjCWtalru1WMaoiK6j9uAgqr5oEFNepaUo6JkYMnFHquCb9807jaot+Y8d12LYmVFa5330VtZhbWwy0jEB0pOIIJE6GOobiqzonuUrkEr9BoCtKC0Wq6ad7XQ1w6d/dejiCTYaxfZZbK5RhrzKukB61X03NUOgIdi4zKqswiqSwJqSBlvG/rH1B7VxVKGxm6aj0lOWrcA7p/cLYlvpByTXUhmOwAAQAASURBVB2e9lZcEdbUmPKOyDvYkLaBTembSI9ObzNU/XLn0xOfUlVbRYRTRGMKY5djNNRXLhTEai7y9t/HF0PayWJ2/nhWNPMXIOpKX0bNCb6kBqAdwcpGzoiZQURP9uPUzmyOb8misljL9uVnObwujZhpAfQf62WeKWcfvR5BLsfjmX9hFRlJ3n//S/WePVRt3Ybj/GvbP9gMbJQyBvk6MsjXscl2nd5AerGGpMKqRvP0lEI1qUXVaOuMxOVWEpdb2eQYmUQg0NWmiUD17+jPWJv9Bb8lreDbuG85kn+Etya8hZ+dn0X630cfXYl3RH88PJ3xsKrr1Sl6JTUlrEpeBbQdFQWwKlZcyJs20NPsogZOCxZQ+vU31GVnU/rjj7jeddfFdfg8yn/7DQCHWbOQWHXMqgLg2Ma1HFy1gmGzrmXCTYsxGc+l6IUNvzRS9BrwDnPE1kmJukxH+skSQoe27OMTNmKMKEYd2tdcjLLzBPcBomF46g6ItMyzolPsfBOOLYerXoIxD7XazM1OSbiHLYkFag6mlTA9su1FZIWvLw5zZlPx+x8Uf/Ipp4Y8iNFgwn+gC4FR5kfCeQY7MOeRIaz58Dh5yRX89eEJrrmnP/kPP4I+Px9FUBA+77zTPBpZW2mWMD01YCqvH3ydxLJEEkoTiHA2zw/4YqipqiTp4F4ABk1uuTJlwoF8jHoTJQoTBTLTPy5Fr6dwvvVWi57vYN5BoKlfVAOeQQ4UpFWSn1bZ66uJXgyX50yvB7CdOhth53bQVCOVyTGVVwFmilHtpOlp9Bp0Bh1Kaft+PQ1RUcM8h+GgbD0MVRAEPALsyYwvpTC9slGMKsnOJD8lieChI1DZdm0Z0wbj8gVDfZFekC4S4RzBBN8J7MzeyTdx3/Bi/8Ww6y3QlMENP3Vpv3oTqRWp/JrwKwBPDn/SsmV620IihTkfi94ArmHtt+8kNepadq9IalwBdfSwZuLN/fAOdeyya/YmFCoZQ6cHMmiiH3G7czi2ORN1mY5dvyRyZH06Q6b6M/AKH+TKPlHqcsBh1kyU4WFUrt+Aw7VdPylWyqREeNoR4dn0Xq43GMkqq2mMoEoqrCKl/vvqWkPj9o1x544RhCG4e9qgc1jB6ZLTzF09n8X9nuTmqLnYm1E5qY8+egr3wGBu+uB78YcOeqh1Jz+e+RGdQUeUa1SLE5MGavVG1p4U03PmmZGi14CgUOD20IPkPv0vSr5ahtN11yG1v/iFSH1JCVXbxLGn46LOpehlnjoOgIuPKHDnJpdTXa5DoZIRMNDlovvYnQgSgfARHsT+nUniofxWxaiQ4SPZ+vVn5CWeRV1Wiq3TBdFPwRPFiCRjy15I3UJVPpz4BUxG8G39PdnA6GAXEgvU7EtpX4wCcL33XipW/0lmfCnpshIkEoFxC0M73E2PIHvmPBrNmg+Ok59awR///pvIU2dR2tnh++knSO3Oewaqi+CnRVCcCE+mtFut0EHpwHjf8WzN3Mq6tHXdIkYVpCYjSKW4+wbgEdz872EymYjbLd4DjkjrUMokjAq+tD4nlqQ4M52Uo4dwDwwmaMiw9g/oRTT4RY3wOvf5qqmqJHbDGlR2YqXJglTLGqb3NvrEKAsh9/bGKJwfGSX63QjtiFEmo4maVtL07BX2yAQZepOeMm0Znjbtq6INflGT/Ca129Y9UBSjCtIriayPCF7z3uuU5mQx71/PEzyk63JUc8tr2JVUBIhiVEvcGXUnO7N3siZlDfeFzMfz2HJAgOoSsPln3HTfPfIuBpOBK/2ubGJs1210kRBlMplIiS1i1y8J1FTVIQgQfZU/I2YGtVkR5XJFrpQSPcWfyAk+nNmbR+zfGajLdOxdmczRjRlET/EjaoIvikvYN6sPEauIiCaVVg0VFY1RCoK8e0QdmVRCkKsNQa42XDXgXNSByWQir0LbGEUlilJiVFWZpo6CvHCEooew8vkZrDP4X/xLfLhvPQ6aBYS5uRDqZkuoh11jVJWLjaKvYmQfvYte+n5U16r55ewvgBgZ3tbnZmdiEWWaOtzslI2m0eZiP3MmJd9+h2rQIEwGy4gcFatXQ10dVoMGmV1F+ny01WryU5IAsVQ7nEvRCxnihlR+6aWth4/wJPbvTDJOl6BV17VYeMXO2RWv0AjykhNIPnyA6Kkzmja46kWY/lo39bgVDnwqCmL+o8G//THo6BBXvtufYZZvFIDCzw+72XM5WCBWRYua6IuTZ+dSktwD7Jnz6BDWLD1GmcaB44Mf4prbQ1EGBTVtaOMqWlDUqiFjD4ROaffcM4NnimJU6joejXm0y6vLBg6O4d7//YC6tGWj9bzkcsoLNCATOKMwMDrYDat/cCR9woE9HPj9F/qNndBtYlTNyZMUf/4FzjffhM2oUZ06R5GmiNSKVAQEhnmc63fy4QMc+P0XnH0DgPkUZ6nR1xou2/lR38zGguj1orO+VCbHWKMB2o+M0lbXNVbTUtk3fVgJgoCjlSPFNcVmiVHFNcUcLzwOwCR/M8SoAHGloDCjqnGbR3AopTlZFKQkd6kY9fvRbEwmGBnkTKBryw+eaPdohnsO53D+Yb7L2MDTDSHLaTsgcn6X9a23sC93H7uydyETZDw+9PHuuWjqTtj/Mcx8Hxy6Jv+8ukKM/Ek9JoqRzt42TLqlPx6BvdfHo7uQyaVEXenLgHHeJBzM5+jGDCqLajiwOpVjmzIZNNGXQZP8sLLpi0S5HDCZTOQ+9TTqnTvR7NuPz9L3kbn2XKi9IAh4O6rwdlQxPrxp6nSJWtcoUCUWRLGv5GcKJOtQOB5Brcpgf9aN7E1uuhLuaC1vFKYa/KnCPOzwdrCyiEhlMJo4lFZKYZUWdzsrRgQ5N4uy7eMfjskEcasgZBJ6qTXqslIcPXpfusOvib9SVVdFkEMQE/0nttl2dX0VvdmDvZF1sOiFIJUS9OsKiwrf1iNH4TBvHjajOrdglhV/CpPJiJOXD/au7hj0RpJj61P0LpEqehfi4mOLi68tJdlqkmMLiRzfcgRb/yuuxN7NHRffFlKee9qXT1sBR74Rv2+lgt6FjAp2RhAguVBNYaUWd/v2UzaLrriV6jVZqOzkDL8m8CI6DG7+dsxZEsOf78dSRQBbDiqZM+oCMVAQIGwqxH4HiX+bJUaN9x2PncKOQk0hR/KPNIli6SqU1tYorVsuKHV6lxgVVeAkpa4Oxof9s1P0/CMHc+D3X8g8fQKTydQti2AVq/9EvXUrphpNp8Wohqio/i79m2QzJR7YI24fewVnDijQVNZSlKXGK8Q84/1LjT4xykLUHViNQacFBKRymdmeUQ0pela2cqQtDCoclefEqPbYkbUDEyYGugw0K4rKvX7yX5ZXTa1Wj8JKhkdQKGd2b6cgLbnd4zuL0Wjit6NiFb1Fw9r2HLkz6k4O5x9mZeJK7gqagHNhvFjq9jIXowxGA+8ceQeA6/td3z2eWTo1rHkQyjNh/ycw/XWLnt5kMpF4MJ/dvyah0+iRSARirg5g2PTAS3LlsyuRyiQMGOtNv1GeJB0p5OiGdMryNRxel87xrVlETfBl8GS/Zj5zfVxaCIKA48IFaI4cQXPkCGnXzsf3ww9QRUf3dNea4WKrxMVWeV4qwCAO5c3j6d3/opgi7EM+ZYjNzQhVY0kpqiazVEO5po4jGWUcyWj6/LJWSBuN00POq/Tn72xt9uR64+k8XvwrnrwKbeM2Lwcrnp81wKz0kD7+IeSfgpW3k1nrze/pETh7+3DrO5/0dK+aoDPo+CH+B0CsJtxW1EWlto7NZ8SooY6k6J2PpSMwVZEDUb3e+QiehhS9gEHRAGSdKUVXrcfaXtFqNbpLgYgRnuzLTibxYH6rYtSQ6bMYMn1W2yfS14K2HGxbTvfrMo58A7pKcOsHYeaZ0jtaKxjobc/pnEr2p5YwJ7rt92hNVS1HNotFa0bODkZp3fn3plGnQ6JU4upry9wlMfy59BjFWWpWv3+MOY9Go7I7b7wUcXW9GLURrn6r3YhJhVTBtMBprExcydrUtV0qRlUWF2Hv6tbqfq26rtG4fFutBgS4MqL19v8EvML6IVMq0VSUU5yVgZt/YJdf03nxYspWrKB6335qTp1CFRXV4XM0iFEjPc8J+TVVlWSePgFA+KgrKC0oIe1EMQVpFZetGNU3A7QQ1fHxmKhP05OdS9OTWLcjRrViXt5AY0U9XfsV9RpS9Nqqonc+Ng5KbJ2UmExQnCVGR3kEi2VbC1K7Tow6mFZKZqkGW6WMGVFtTxoaKspoDVp+VBjFjSnbe7XvgyX4I/kPksqSsFfYc+/ge7vnoltfFIUoB3+LV89Tl2lZ98lJtnx7Bp1Gj6ufLQufHcbIWcF9QlQbSKQSIkZ6cv1zI5l2VyQuPrbUaQ3E/p3BD//ex57fkqgu1/V0N/u4COymTCHwt99QhISgLywk/eZbKFvxa093yyxGeI3g99krGe87HoOpjiPqr7Hz/5E1D8dw5qXprH/4Cj64PpqHJ4UyI8qTMHdb5FIBTa2Bk9kV/HEsh7f/TuDuH44y6d2dDHjub6a9v4sHfozl/c2J/HUilzN5lWjrmqYTbTydx33LY5sIUQD5FVruWx7LxtN53fln6KM3EycagrtExGA06CnOzkSn0fRwp5qyJmUNxTXFeNp4ck3QNW223XAqj1q9kTB3WwZ6X1w0sTYhkeyHHqYuN/eiznOxZJwSJ14NpdkTD4liW+gwdySXcKRj2HAPECAvpYKKoprOneTUSngzENYtsWjf2kWvgwOfid+PfQQk5o/TxoSIUTr7kttP1Tu4JpXaGnFM2G+4K2UrfkUbH9/h7hrUatIXLKDo008xmUy4+IiClLW9gpIcUZBqWPwHIGgCyKzEMW/RWbOuMTN4JgCbMzaj1Wvbad05tNVqvnnsXn54+hE0lS37BJ09kIdRb8LK3YpsDPg4qghxs+2S/lwqyORyfPuJ1Ucz6+8nXY3C1weHmeJ7ouSLLzp1jgbz8uGe5zKRkg8fwGgw4BYQhLO3D57BogCVn1rZ4jkuB/oioyyERDASk5aHzFmB0toaxZTJKMNCkdi2fYPQVIoTydbEqAYT83JteZvnUdeqG9/U5qToNeAeYI+6rIiC9Cq8w5xwDwoBQUBdWkJ1eVmTMruW4rd64/JZg71RtZP/KggCd0bdyWM7HuPngv3cLlNiW5kNJcldaqzdk6hr1Xx87GMA7ht8X5tG9BYjYx8cqr+Zzv4AlJYxrzeZTMTvyWXf78nUag1IZIJYRe4q/xYjAftoGYlEIHSoOyExbqSfLObI+nQKM6o4sTWL0ztz6D/WiyFT/bF36dqqh310DcrgIAJXrCDvmWeo2ryZ/OefR3v6FB7/+Q8SZfuFK3oSZytnPp70McvPLOe9o++xLWsb8X/F8+YVbxLjHcOACybMdQYjGSUakgvVpBSpSSqoIrlITUphNTV1BhIKqkgoqGpyjEQAf2drQt3tCHazYcXhLFpajjABAvDiX/FcNcCzL2Xvn05Dih5gM3Q+9ofXUVlUQH5yYmMUTk+jN+r55rSYCnXrgFuRt5Oatao+RW9ejM9Fp6IUvPE6mv0HkNjb4f3qqx0+3lBRQdEHH+K4YD5WAwZ0qg+VxUWU5WYjCBL8BkRRpzOQdlL0ybnUquhdiK2TEt8IJ7LPlpF0OJ9hM4JabGcymSjNyaI4K5OI0eOa7nQKhLpqSNslGpl3VxGbwnjQ14C9D0Qu6NCho0Nc+GJXKvtSW/Y7aqAoq4q4PaIQesWicIree5ey73/A9sor8fvfZ2Zfz2Q0kvvkU+iSkjFUrMDphhuQOTnh7GXD3CVD+PP9Y5TmVrP6vVjmPDYEGwclKKwhaDwkbYKEDeDev93rDHEfgreNN7nVuezM3sm0QPOixTrC2T070dfqMOjrUNk1F5sbxtQARW5yyIHx4a69wpvRYDQQWxhLkaYIN2s3Ytxjuq/oEmKqXvqJWDJPH2foNd1Tedzlrjup+PNPqjZvQZeSgjIkxOxjs6uyyVHnIBNkxHjENG5vSNELHyXeCzyCxPdBQdrla2LeNxu0EBKMeFZq8NVqkcrkyFxdsR46tF0zx+pWKuk14KQUxaBSbduRUXty9lBnrCPQPpBgh2Cz++0eWO8blS4qrgorFc7eoldQV6TqVWrrWF+/ar1omHmeRJP8JxHkEERVnZoVfv3EjSnbLd633sJXp76iVFtKoH0g1/W7rusvWKuBPx8Qv4+5BULMFzPboqKohj+XHmfHjwnUag14BNlz3b9HMHR6YJ8Q1UkEQSBosBsL/jWMWQ8NxivEAYPeyOmdOfz43wNs+/4M5YW9a9W/D/OQ2trg8+EHuC1ZAhIJ6r17MfayCI7WEASBmwfczPIZy/G38ye/Op/b/76d/534H4YLKkHJpRJC3W2ZHunJAxNDWXr9ENY+dAVxL05j91MT+eb24fx7Rn+uG+bH0AAn7K1kGE2QXqJhy5kCvtiVSkVNXat9MQF5FVoOpbUfTdzHZU7eCShLA5kKwqfhFSaOx/KSzIuE6A62ZGwhqyoLR6Uj14Zd22bbnPIaDqSK7+v20p/Mwf0R0QeoYtVqdKlpHT6+Ys1flP30E7nPPIupk9HqVjY2XP3g44yafz1WNraknyxGrzNg72p1WfhINpRjTzhY0OrfqCQrg28fv5+Nn75Pne6CiBvvIaB0EP2bco93cW8vuO5jcXD9jyDrmB3A8EBnZBKBrNIaskpbfoaZTCb2/JoEJjECzjvMEecbbxSffTt2UHM6rsXjWqLogw9Rb9+OoFDg+8nHyJzOLaI7edow9/EYbJ2UlOVrWP3eMdRl9dHk4fViUuLfZl1HIki4JliMXFybutbs/pmLyWTi5DaxL4MmT2tRYMpLrqAsX4NMKWVbjRqACeE9n6K3JWML036fxuK/F/P07qdZ/Pdipv0+jS0ZW7qtDw2RlVnxpzHo9d1yTWVoKLZTxGykki+/6tCxh/MPAxDpGomNXPRObpqiJ4pR7gH2CAKoy3Tn3ruXGX0zQgshoMeEQLEqlMTD+eQklDUak7dFQ9iojX3Lq98NkVFlurY9o7ZlimV1J/lP6pBC7h4gPuwLM86F/zWUES1IsbwYtfZEHto6McQ82s/RrGMkgoQ7o+4E4HtpDVrXcJD17miBzpKjzmn0jlgydAlySTcYWG5/FUpTwc4bpr5y0aczGU2c3J7FLy8fJCehDJlcwtgFoVz75FCcvTpXJaWPpgiCgP9AF+Y9EcPcJUPw7eeE0WjizL48fnr+AJu/jqM0r7qnu9lHBxEEAde778Lviy/w/fCjJoPqS4GBLgP5ddavzAyeidFk5JPjn3DX5rsoqC5o91iJRMDP2ZqJEe7cNT6YNxcM4vf7xnDi+akc+vdkfrprJC/NGcgVZhq1FlZ1TRpFH5cQ9VFRhE8DhQ3e4eJiVm4vEaNMJhNfnRInMDf2vxFruXWb7f88LkZFjQxyxsfx4qNgVdHR2E6aBEYjRR9+2KFjTSYT5b/9BoDjwoWdjsxQqKwZcMVExiy8EYDE+ip6YcM9ekW0x8XSUA2wvEBDUWZVi21c/AKwd/NAX6sj/URs050SKQRdIX6fuq2Le3sBSjtRlOogtkoZg+vH9/tbqaqXEltEblI5UrmEMdeKcw5FYCAOs8S0p+JPzPN1q1i3jpLPPwfA69VXWvTtcXS3Zu6SGGydlZQXaFj9XixVpVoInw4D58HwO8z+3RrEqD3Ze8zy8u0IBanJFKWnIpXL6T++5UXhuD3iPcA7yoXEUg1SicCY0J41L9+SsYUlO5ZQoGn6nC/UFLJkx5JuE6TcA4KwsrMHk4ny/O5L1Xe9+24AKtaupS4nx+zjDuaL2Uzn+4+VZGeisFI1puiBWG3bxVfMsrpco6P6xCgLkVJkx45ht7Hfawqbl8Wz+v1jfPvoZs6sPtLmcY2eUa1FRjWIUW3c9GoNtezK2QV0LEUPzlXUqyzWUqMW+xI99RrmPvUcgy8sM2sBVtSn6C0a5tehgcbVQVfjbeNNqUHLqilLYOitFu9bb2Dp0aXUGmsZ6TmSK/2u7PoL1mnFMGWAWR+A1cWlBJYXaFj1biy7VyShrzXiHebIdf8dQfQU/0va+6G3IggCPuFOzHl0CPOfGkpApAsmk+i58fNLB9n4xSmKs1seAPfRe7EdNxZV5MDGn8v/WEXJN992OvqgO7GR2/D6Fa/z6rhXUclUHM4/zIK/FrAza2enzicIAu52VowJceWW0YHcf2WoWce527VfxamPy5jzUvQYOA/gvMiohF7xWdqbu5eEsgRUMhU39ruxzbYmk4lVseJE59qYi4+KasDtkYdBEKjauJGaOPOjUbQnT6JLTERQKhsFhItFW11HZpwoXoQP730VDzuDQiUjaLAoFiQczG+xjSAIhI0YDUDSof3NG4TUV1dM7dw9tEOYTJB54KJ9WceEiIUu9qU0T9XT1xrY+3sSADFT/bFzPnevdrn3XjE6avv2dt+PNafjyPv3fwBwvmMxDrNaN4J3cFMxb0kM9q5WVBTVsPq9WCr1LrDwWxi0yOzfK8QxhP7O/dGb9GxK32T2ceZwcutGAMJGjEFl29wqQ1tdR8pRsQp1iae4UB3j74i9Vc9VXTQYDbxx6A1MLSTON2x789CbzSKkuwJBIuGGl97iga9/abk6ZRehGjQIh3nz8Hj6aaTOzmYdYzKZOJTX3Lzct38k937xA7Mf/3eT9h5B9b5RaZenb1SfGGUBUo4VsjMpiJq6XdRVnwv3rNFJ2baxorHqQUuY6xnVlhh1KP8Q1XXVuKnciHLtmJu/0lqOo4e4GleYIU5avcP7ETJ0BNb2lvUqSsiv4kRWOTKJwNwOVoGRS+TcHnk7AN+e/pY6Y+tpGpcqxwuPszF9IwICTwx/ontWBeVWcM8umL8Mwqd2+jRGg5HYvzP45eVD5KVUIFdKmXBDOHMfG4Kje9urvX1YBs9gB2Y+OJhFzw4nONoNTOLq44pXDrPu05MUXKYPscud2sxM8l94gcI33yT3iScvmdS92SGz+XXmr/R37k+5rpwHtz3Im4fepNZQ2/7BbTAiyBkvBytauzsKiFX1RgSZNyjs4zKlOFE0J5Zbi2XcAffAYKRyOVp1FWV5PWvaDTRGRS0MX9iuN2RcbiVJhWoUMolFq0VaRURgf40Y7VG09AOzjytfuRIA++nTkDp0bqxYnp/H4TW/U5ieCkDqsSKMBtF82tn78omijqhP1Us6XIDRYGyxTWi9GJUae6h5ilFwvRiVeQBquzjiOWMffD0Nll0lelR1ktGNYlRJM+H32OZM1KU6bJ2UDJkW0GSfMigI+5ni+7H409Z9owzqarIffBCTVovN+CtwX9K+wbu9q4q5S2Kwd1NRWaxl9bvHqCzuuLF8g5H5X6l/dfjY1qjV1nB2rxhUMGjK9BbbJBzIx6A34upny94ScTzX0yl6sYWxzSKizseEiXxNPrGFsa22sSTO3r5IZd1vh+39+ms433wTEpV5EatplWkU1RShkCgY7D64yT6pTI6jR1Mx3vMy943qE6MuEqPRxOYfz2Ki/qYtnGfWJgiYTLD5x7Otpuy1W01PKQ6o20rTa6iiN9FvYpslgVujITqqwTeqq2gwLp/Uzx03u46n2c0NnYuzlTO51blsSF4DZRmW7mKPYTQZefvw2wDMC5tHP+d+3XdxuQqiOmZQeT4lOWp+f+so+1elYNAb8R/gzPXPjSBygi9CXzRUt+Pmb8fV90Zx/X9HEDbMHQRIP1nMyjePsObD4+Qml/d0F/voAHI/P9yffBJkMirXrSP9+huozczs6W6ZRaBDIMtnLOem/jcBsPzMcm5afxMZlZ2/d0slAs/PEs2SL7y7NPz8/KwBfebl/3TcImDJGVj4nWhWjDjIHzbzWibcfAdK655dJDleeJyjBUeRSWTcPODmdtuvrjcuv6q/Bw4qy0ZCuD30IMhkVO/ejeZI29H8IAoBFevWA2KKXmdJOXqIXT9+w+6fvwMg8bAYORQ23L3T5+yN+A10xspWTk1VHVlnWx7Le4f3w9rBEV11NVnxp5rudA4Wqxwb60SxqCvZWy9Iegy8KLP0GH8nFDIJhVU6UorOCWhVpVpiN4r3/zHzQ5G3UMTI9d77xOiorVtbrawntbXB7aEHUUZE4PPuuwhS8/pq52zFvCUxOLirqCrVsurdWCoS4mDfR2Awb5H76qCrkQgSThSdIKsyy6xj2iPxwF7qtDU4efng2z+y2X6TyUTcbvEeEDHGi/313nHje1iMKtIUWbSdJekN0a+t0RAVNcR9CEqpOB/WVqtb7XODiXlhRhWGVgTtS5k+MeoiyU4sw6DWI5ga3hxN/6SCIGBQ68lObPkB1OAZZd2eZ1QrkVEGo4HtmaKZ92T/yR3tPnCeb9R5YlTm6ZPs/XU5+cmJnTrnhdTqjY1VYBYN61z4pJXMilsG3ALAV7v+g3HlbRbpW29gQ9oGThafRCVT8dCQh7r+grnHYN/HF7XyZdAbObwujV9fO0xhRhVKaxmTbunPzIcG91V16wW4+Ngy9c5Ibnx+JP1GeyJIBLLiS1n1Tiyr3o0l62xpr35Y9yEiCALON99EwLffIHV1RZeYSNqChah37erprpmFQqrg6RFP89Gkj3BUOnKm9AyL/lrEXymdX1WeHunFZzfF4OnQNBXP08GKz26KsWjkSB+XMPZezSJ+x11/M8NmzuuSSsEdYdmpZYAYQehp03ZKmsFo4s8TYiRXR6PKzUEREIDLHXfw/+ydZ3gUZduGz9mW3nvvAULoIYFQpIOAimDDLvbyKvLpa++9YddXERVFUQSlCAIivQYIgSSU9N57T7bM92NSCGmbRhLc08Njw+4zM88mW2au576vy/HppzBuxXPnYsq2bkGsqkLl44PJmDFdPm5aTBQAXsEjqCypJTOuBICAkIGdoncxcrms8TnFtdGqJ5PJ8Q8ZB0BCxEWCkyDAuAdg2gu9myKdewbitwMChD/arV0ZK+WEeEnvscMXtOod/iMRjVqHi78V/mNaFx2NfH2wnDcPswkTQN52lYv1okX4rF+H3KJz6c/mNkZc+3+jsXE2paK4lj8+OUfJ1i8grZUWyVZwMHVgnIv0t/ozuWeMzIMmTeWaJ19g0s13tG5cnlhvXK6SUelsREWtBlszFcGulyBtux0cTPUTw/Qd1xMcXreGb5fe39J/rZcRtVpKNmwg5abFaMvbt8eIyJHEqAv9orZ8/C4rH72HtJjTLcZbO5piZKpAq9ZRmFHRsxPvBxjEqG4SndCQ2CNd1AtC6x+cTeOa0Kp11FZJ5bgdeUaV1pa22nMbXRBNYU0hFkoLxjqP7ez0AXCsTyzJTS1vvDiN2b2DI+t/IfnUiS7t82J2ncujsLIOBwsjpgzq+ofSjYNuxEJhRrJSwa6Sc1A18BOTajQ1fBT5EQD3DLsHe5NeNiPU1MGGh2HHc7D3nS7tIi+1jN/eOk7E5mR0WhHv4fYsfjGMIeEul4Xp6OWEjbMZ0+8I4tZXxxE0yRWZXCArvoRNH0Wx/t0TpEQXGESpAYBpSAg+69dhMmIEurIy0u9/gIL/fdXX09KbKR5T+O2q3xjjNIYqTRXPHniW5w48R5W6a22Hc4JdOPDUNNbcO46PbxrJmnvHceCpaQYhykC3/W56m/jiePZk7EFA4M6hd3Y4/mBCAfnltdiYKnutLcfx8aXY3XknMiP9qtYVDg5YX3ddl7/vtRoN6bFSBZDnsJHEH88FUWo3t7S//BazAsMkMSopKp+6mtaTvhpa9dJiTrf8Th7/MEx+Amy8e2+SDVVRQVeDnf4R9W3R4Bt1OEnyActKKCH+WC4IMOmGwHZfO65vvI7nym8w8vej8mgEpX9ukW63bUNT3LQ4L3SxJcvMyogFy0Zj42JGpdaGP4peo/jEfr23b2jV25K0pUfOn2RyOf4hYQSEhrf6+Jn9khgdEOLEwdT6qqgA+z73YvWz8ms3aElAwNnUmdGOoy/ZnErzcynOzmxMpbtkCAKF33xDdVQUxWt+aXOYTtQ1iVHOkhhVXV5GanQUpXm5WNjZtdy1TGisjrocLTcMYlQ3qRCkDyFRbBCKWi8VbRh3IVXlUlWUTCFgZNr6B2qDj4CISEltSYvHG1r0JrlPQinvWum2vYc5gkyguqyuMTbSyVdafclNSuzSPi+moUVv0Wh3FPKuv+zMVeYsDroFgBVWFoiXwtCxl/nhzA/kVObgbObcWPnVq+x/H/JiwdQeQu/v1KYatZbDGxJZ984JCjMrMDZTMuvuocx9cBhm1pdnwuHlgqW9CVNvGcxtr49n+FR35EoZucllbPn8NGvfPEbiyTxEPRJADfQdSicnPH/8AeubbgRRRLxE8cU9hbOZMytnreShkQ8hE2RsStzEDX/ewJnC1lsxOkIuExjvZ8c1I90Y72dnaM0zILHzZfhhQZuGz8XZmcTu/Qd1Td8kLn4X8x0AM7xm4GPl0+H4hha9+cNdUSl6/7Rd1GoRdW23gtjccAP+u3dhc0v7puvtkZ1wHnVtDSaWVjh4eksiBRAYenlVRTXg5G2JlYMJmjodyadamnoDeAYP59qnXuL2dz+99It6JekQI/mAMeGxHtllg2/U4cRCNBodB9ZKpuVBE1xx8Gy/mklQqSjbsYOE6TNIu+MOsp54Qrpd+jhJ8+ajKWw9pa8zmFqqWPD4KOzstFTpbPljTzCFWfpVnUz3nI6JwoTUslRiCmK6NY+OxKyaSjUJJyTv4aBJruyNk1re+rpFL7Mik7u239Wuh6+IyFOhTyHvRstnZ/EaNhKAtOhLK0YJMhl290jJ70WrVqFr4/slrjiO0tpSTBWmDLWXgmoSjh1B1Olw8PbFxqX16tcmE/PLzzfKIEZ1E49AG8oEHbTmGYX0IVMm6PAIbFkSfqFfVFtfPEqZEkuVpIZeLEaJotgoRnW1RQ9AqZJj5yaZRealSoqrk6+0KpKbFN/l/TaQW1bD7vPSB+n1Ie7d3t+tQ27FBDlnjIw4HLe+2/vrSwqqCxpNTJeOXoqxopcToHKiYf8H0s9z3wOzlgp8m5smlbL2jWNEbktF1In4hziy+KWwyyaC+d+CuY0xk24M5LbXxzNqpicKIzkF6RVs+yqGX16PIO5YTpsedwb6HplKhcvLL+Ox4mvsH3qw8f6BUt0ml8l5cMSDrJy1EidTJ1LLUrl1662sPrN6wDwHA91Dq9NyLOcYW5O2ciznWM8mLYkiRK+DpN1Q2/oK8trXnmPbFx+Sk9gzNgSdIbMik63Jkt/S3cM6jpSvqtOwLVZq7eqNFr2LKd+9m6Srr6F8+/Z2xwkKBTLjrp+vpEVHAeAZPILSghryUssRZAJ+oy8vv6gGBEEgMExqx2yrVU+uUOI7eiwKVeudElQWQsx6SD/W8xM88gXoNOA9Cdy63np5IcPdrTFVySmuUrNnezL5aeWojOWEXe3b4bZlO3aQ+dhSNDktf1faoiKqjvdM14appYprHh+NvSKZao0FGz84TmFmx4KUqdKUqR6SsfyfSV1v1VPX1rDqiYc5+OuPqOtqWx1z/qhkXG7nZo7MzojYLOlzbVJA34lRMQUx3LzlZpJKk3A0deSJkCdwMm0pJJsrzQlxCrmkc/MMlgzB81KTqC6/tFVEVvPmoXR1RVtYSMnvv7c6psEvaozTmMaqsvOHpaq8QeMmtrnvRhPzJENllIGLCPOz46S9AGLDCvUFYlT9ifVJe4Ewv5YX/U1Jeu1XlNgaSybmRTXNW9ISShJIL09HJVMx0a3tF7A+NPlGSX2ujj5+IAhUFBVSWdK2ebo+rI/MQCdCiJcNfg7m3doXSK2Li5ylUtZvik71+5L89vj05KdUa6oZbj+cuT5ze/dgWjVseEg64RhyVWPcdUeo67Qc+C2e9e+doDinClNLFVfeP4zZ9wS3abxvoP9jZmVE+CJ/bn9jPCFzvVEZyynKquTvlWf4+eUjnD2UfVkaJV4umE+ahCCTvsJ1NTWk3XY7Zdt7Nmq6NwlxDmHdVeuY6jEVtU7NO8fe4dFdj7abHGtg4LMzdSez189myfYlPLX/KZZsX8Ls9bPZmbqzZw6QcRzKMkBlDv4zWh3iGiAFhGTFneuZY3aCVbGr0IpaxruMZ6jd0A7H74jNpapOi5edKaM9rXt9fjVnzlCXmEj+x5+0qLzUVVdTsXcvorb74mFqfdWC17CRjVVRHoNtLutzioaqr/SzRVSWti48NCCKYktx/uBHsG4JHP+2Zyem00H6UenniUt7bLdKuYxQH1tUIpz/W+qOGDvfp8O/sajVkvvmW22f2wsCuW+91SOvQwATezuuGbkNB0Ui1ZU6Niw/SX56+54/0NSqty1lW5cTvuOOHKQwI42zB/agULTsbhFFkTMHpBa9oZNcOZAgVdUFu1l2KQiqJ9iVtou7tt1FUU0Rg2wG8fPcn7lj6B1sX7Sdb2d/yzuT3uGrGV/ha+lLhbqCd4+9e0nnZ2Ztg72HF4gi6bEt/Zd6E0GpxPbuJQAUfbMSUd3yddHQohfmEgZILXoNLYWB4ya0ue8GS53S/GqqK7qXStzfMIhR3UQuE1hyYxBuphEYGU9HYTyu8bEa1Gw3qmDJja0n+1R2kKTXgLWRNdDSxHxX2i4AxruOx1TZvWSYhkS93HoTc5WxCbb1pYK5yQld3q8oivx2PAPounF5a9wR+gQKUeSYEqIStvbYfi8l54rO8Uf8HwA8OfbJ3q8uOvgR5JwGExuY+4FkitkBGeeL+eXVo5z6Jx1EGDzOmcUvheE7qm/Lgw30HCbmKsKu9uX2N8MJu9oHIzMFpXnV7PrhLD+9eISYfZlo1QZRqj9T/NNPVB0/TuZjj5H3wQc9dpLe21gbW/Px1I95JvQZlDIlezL2cN2m6ziW0wsr/wb6nJ2pO1m2Z1mLKPC8qjyW7VnWM4JUrPSdyqArpaTYVnAJGARIrWKXksLqQn6Pl1bL9amKAhqDXxaMdLskFci2d9yJ3MaGupQUSjdsaPZY+Y4dpN//AKl33NGtY2jq6ihISwGkKoYGMSpg7OXZoteAtaMpTj6WiCIkHM9rc9yh337mu8cfaPwdNeInVeKQtKdnF2FlMrh7J9y2Afy63mXRGuF+doyvUUCNDmsnU4ZN6bg7our4iVYrohoRRTQ5OT1WHQVgHDyNq21fwtEsh5pKNRs/PEl+WvuC1HjX8dga21JUU8ThLP3MzxvQ6bSkx57myB9rAQieMrNxcelCcpLKKMqqRKGUERjm3NSi10dVUT+d/Ymlu5dSo61hgtsEVl25Cicz6X0rl8kZ6zyWub5zCXcL57WJryETZGxO2sy+jEsbuNJQHXXJfaOQjPXldnaos7Io29r8+lSj03A8V0osbfCLio843GGLHoCxmRIbZ+la/3LzjTKIUT3AnGAXJnml4lFQgFwllZ8WyHR8Zq0l2lRBWXXrvh6NSXptmJc30FaiXkOL3jTPad2aPzQprvmpZY2+MU6+/gDkJnVdjDqeWkxyQSWmKjlzh/ecsayzjS9XIwlo35z+X4/t91IhiiLvH3sfEZE53nMY6Tiydw9YXQwHPpJ+nvMOWLR/0ldXrWHPz+fZ+OFJygpqMLcxYv4jI5h+ZxDGZj0bK22gf2BkqiRkrg+3vxHO+IV+mFgoKS+sYe/P5/nxhcOc2pWOum5giBz/NmzvuAPbu+4CoHDFN6Tfe18zk9f+jCAI3DzkZn6e9zPelt7kVedxz457+DzqczS6geWJZaBttDotb0e8jUjLi+iG+96JeKd7LXs6HZzZIP3cTuWva6BUGZUdf/6Stob+dPYnarW1BNsFN16ItEdeeQ3746WLz0vRogcgNzfD7v77AMj//At0tU0VPMW//QaA+cTuVeIrVCoe/Ho1N77yDnW1phTnVCFXyPAdefkvcg2qb9U730arHkBeShLF2ZnEX5yq5zke5EZQngUFPdxiKpNJYlcPC54jrc0ZUyt54o5f5IdcD88zTX6+XvvWd5xeBM7GWFbJ1bav4ORtTm2Vho0fnWxcoG8NhUzBlT5XAp1r1Ys/eogVD9/N2lefpSRbEpujdmwl/uihFmPP7Jce9x/rhNJIzv54qTKqt4IM2kKr0/JOxDuNn+HXBV7HZ9M+w0xp1uY2wx2Gc+uQWwF49fCrVNRduhQ4z2GSGJVa3w58KZEZG2N7u+T/W7BiRTP/vTOFZ6hUV2KpsmSQrbQoEnfkANB+i14Dl6uJuUGM6iFsTQS0iqbqJCeVksdmSGLO8xtjOJlWzOHEQjZGZXI4sRCtTmwSozqojGps06ttatPLrsjmbNFZZIKMKR5Tuj9/VzMUShl1NVpK8qR0owYT84K01C7vd+0xqTR33jAXzI26lnrRFkuG3okMgb0VKZwvurQrnN1lT/oejuYcRSVTsXTM0t4/oIkN3L1DMqYcfkO7Q1NjC1nz6lFi90lfgkMnubL4xTC8gvX3lzIwcFEZKxg9y4vb3ghn4g0BmFkbUVlSy4G18fz43CEid6S2mQZkoG8QFAqcnvovrh+8j2BiQuWhQ6Qsuo6aM10zBu8LBtsO5tf5v3KN3zXoRB3/O/U/7t5+NzmV7ayQGxgwROZFtqiIuhARkZyqHCLzuhHHnXEMyjJBZdFuhYejjz9yhYKq0hJK89qeU09SUVfBL+ekhKV7ht2jV5XT5lPZ6EQY5WmNj33bF309jc3ixSicndFkZ1PyizTn2qQkqo+fAJkMq2v1a/FvD4VKhfvgoY1VUd7D7FCZ9Ow5Yn/Ef4wjMplAflo5RdmVrY4JqE/VS4i4qNpGaQKe9d0XSXt6ZkK5Z6Cua4mmeu1+Xw5yBBIVWkqt9fv7Khz0E1r0HacXtr5w+yaM/hvF1Y+NxsXPitoqDZs+OklOUtuG0Q2tervTdlOpbv3veSHxRw+xafmbVBQ1N7GvLCli0/I3mwlSNZVq4uuNy4dOdCUmq5SiyjrMjRSM9mrpQ9xbVGuqWbZnGavPrgbg8TGP8+K4F1HIOv57PjLqETwsPMityuXDEx/29lQbcR8yDBtXdzyHjkCr6VoLZXewuXkx5lOm4PTMM80E3gtT9GSCJMGELbie4TPmEDheHzGq3sS8ndfkQMQgRvUQpVV1lCkr0GmkDw5tjZYb82OZOciOOo2ORV8eYvGKIzz2SxSLVxxh4ju7SMmQXkxmHYhRDZVRJTUljfftSpda9EY6jGwUq7qDXC7D3kOqNMpLlUpTB0+YzJ3Lv2T+Y//t0j4rajVsic4G4MaxPdei14DX2PuZ5T0bgJXRK3t8/72FWqvmgxOSifhtQbfhZn5pVjxxGgozX21z5aumUs0/q87w56enqCiuxdLemGseH8WUWwb/K04SDTRHqZIzYpoHt702nituHoSFnTHV5WoO/57ID88d4vjWZGqrLv2XvIG2sZo3D+9ffkHp6Yk6K4uUxTdTvnt3X09Lb0yVprw+8XXenvQ2ZkozIvMiWbRpUWNLuoGBS36VflUMmxM3d12AbGjRGzwXlG2bayuUShy9pZCW7PhL4xv1W9xvlKvL8bHyYarnVL22+eOkZHFw7SWqimpAZmTUGI6Q/7+vKN+zl9x3JN8Xs8mTUTr1TDudqBObWvQu0xS9izGxUOE5VDpnj4to/XXuOyYUQSYjPy2Fkpzs5g82tOol9sDnulYDvyyGD4dCZs+1vDWQGlNIWkwhogC7TdQcStQvAc80ZAwKZ+e2q7QEAYWzM6YhPWO03ojvFaA0QWWiYP5/RuAaYE1djZZNn0SRnVDS6iZD7YbibelNjbamsVulLXQ6Lbu+/7rdMbtXfY2uvjo0LiIHrVqHnZsZTj6W7D0vfYaG+9mh7EYqeWcoqC5gybYl7ErfhUqm4r3J77EkeIneLcMmChNeCX8FgLVxay9ZC76RqSlLPvwfM+97BHkrXly9jdzCAo//fYn5hAnNfldHsyVvtlCXpspYj6HDmXnvI9g4u3a4X2ff+sqolLLLKmjIIEb1EEmFUCiPRlPT9EZL+fhb5gyTWtMufs3klNYQX59c15GBuY1Ryza9nkjRuxhH7+a+UWbWNti4uJJxNoazB/eSHnu68UNSH7aezqaqTouvvRljeknFv2eYFKO5PXU7aWVpvXKMnubX87+SWpaKrbFt4/x7jcJEyIrqcFhSVD5rXjnKucM5IMCIaR7c9EIY7oMu3eqLgf6JXCkjeLIbt7w6jmm3D8HK0YTaSg1HNyXzw7OHOLop6bIzUxzIGA8KxOe3tZhdMRmZqSnGgYF9PaVOM893HmvnryXILoiyujIe2/0Ybx59k1pt+6a/BvovDqb6VTH8kfAHM9fNZNGmRXwc+TEn807q37rnMRZ8p0Dwog6HugReOhPzWm0tP5z5AYAlwUsaV8TbIz63nJjMMhQygfnDO75I6Wmsr70WhYMDuuJiMh54gMq9ewGoiYqibEfXgxIqigr5/v8eYveqFWQlllBRXIvKWP6vqrxuTNWLyG20xbgQE3MLPIKGARB/7KLqKN8p0m3KASmUpjuc3QjFKdLPDkO6t6+L0Gp1HPhNSuNWDbGiWC5yWE8xSpDLcXr2mfp/XCR61P/b6dlnEORyeguVsYL5j4zAbZAN6hotmz49RVZ8y9Z3QRCY5zsPgD8TpVY9URSpKislO+E8Zw/u5cj6X9j25UdEbFjXoiLqYsoLC8g8G4soisTul4zLgyZKfnH76lt2rxh0aVr0kkqSuHXrrcQUxmBlZMWKWSuY4zOn0/sZ6zyW6wOvB+ClQy9Rranu6akOCOq0dZzMOwlAmHNYl/Zh62KGwkiOukZLcU7HlXgDBUO5Qw9RK6tv0RPkyOSg00KVhSvv/92635IImNV/BxlZtK/aNlRGNbTpldSUcCJXWsXoCb+oBpoS9SQxKv7oIXZ9/3WzD09zW3um3XkfAWHhHe5v7XGpRe/6EI9eM94cZGTPJEt/9pcl8G3Mt7wc/nKvHKenKK0t5ctTXwJS+aq5qvvpgm2i08KGB6V0oQVfwogbWwypLq9j/69xxNebaVo7mTLt9iG4+Fn13rwMDEjkchlDwl0YNM6ZhBO5nPgrlaKsSo5vTSHqn3SCJ7sxcoYHZlZ9k/BioAm5lRUeX36JOj0dpVtTVYWuuhqZSeumzv0NT0tPVl+5mo8jP2bVmVWsObeGyNxI3r3iXXytJG9GrU5LZF4k+VX5OJg6MNpxNHJZ712gGOg6ox1H42TqRF5VXqu+USDFgPtZ+RFdGE1ccRxxxXF8E/0NVkZWTHCdwGT3yUx0m4iVURvfT8GL9BKiAIZeMR2PoGGN/lG9yabETRRUF+Bk6sQ8n3l6bbMhSmqTnzLIAVuzS58wV757d6uePNrSUjIfWwoff4TlrFmd3m9azCkKM9JQqIyQKaXzDt9RDiiU/573rfdwe5TGcsoLa8hOKsXV37rFmIDQcNJiTpEQcZixVy1sesB5BJjYQnUR5ESD2+iuTUIUm3xEw+4HVfdCkC4mencGJblVmFgoGXeNL3yZw7GUImo1WowUHf+tLWfNgo8/IvfNt5qZmSucnHB69pkuvfb0Yt/7EP0bXPUJSs8w5j08nL++PE362WI2f3qKeQ+PwH2QDTqtlvLCfGQKBfN85/F51OecTTjBd38/REV+AXXVLVsffUaF6DWFipJicpMl43K5UsagMCdKq9VEppUAl8a8PCI7gqV7llJeV46HhQdfzvgSL0uvLu9v2Zhl7MvYR3p5Op+f/Jwnxj7Rg7NtG51WS25SAs7+gV2/DtVpIfUQVOSCuRN4hYOe5xnakhIKv/+euuQUsp+5hVptLfYm9vhY+VBVVsqR339h0LhJuA0O0mt/MrkMJy8LMuNKyE0uw861F68hLyEGMaqHSPe6FpI2IiDHzkFJfo6aSnNXsktrWt9ABFOd9MaIL6vGDes2932xgfmejD3oRB2DbAbhbtFxMoW+ONWbmBdkVHD+8AH+/OjtFmMqigrYtPxNrl72bLuCVGJ+BcdTi5HLBBaN7sUS8/NbuPfcAfa7OrMxcSMPjniwMdmhP/K/U/+jrK6MAJsAFvov7HiD7hDxtRTXq7KQPjwvQBRFEk7kse+XOGoq1AgygVEzPRk73/tfdVJooPPIZAKBY50JGONE0ql8jm9NoSC9gqi/04jek8HQia6MmuWJuU3bbTIGeh9BJkPl1XTyWL5rFzmvvIrbRx9iOmpUH85Mf5RyJU+MfYIwlzCeP/g854vPc9OfN/FM6DOYK81559g7zXyInEydeDr0aWZ4zejDWRtoDblMztOhT7NszzIEhGaClIB0LvTahNeY4TWDkpoSDmQdYF/GPg5mHqS0tpStyVvZmrwVmSBjhMMIJrtPZpLbJAJtunaR4ejti6O3b489v7bQ6rR8F/MdAHcOvROlvOOWEZ1OZMNJqSriUhmXX4io1ZL75lttPCiCIJD75ltYTJ/e6eqUBkNhj+DhJERKYtTlnqJ3MUqVHL9RDpw7nEPc0ZxWxSi/sWH88+2XZMWdpaK4CHObejsOmQxu+EHyOLLqxmsjabeUrqw0hdD7ur6fVqgqq+PYlhQAxl3jxxBPa+zNjSioqOVkWgnjfPWrgrOcNQuL6dOldL38fBQODpiGjOnViijyzkD+OYjbBp5hiLo6AsdWUpx1huKsLNa9vg4TsyqqygrRabWEXLWQK25dwkiHkZyviaYoralDw9zWDmsnF6wcnbF2ckZlYkLyyeMdTsHc2obYeuPygDGOGJkq2RWdjVYn4utghodtzwqHF7M5cTMvHnoRjU7DSIeRfDzt427bwZirzHlx/Is8/M/D/Hj2R2Z7z2aYw7AemnHr6HRavn7oTipLirnj/c+x9+iCmHZmE2x7Csqymu6zdJWCoIKu7nBzbUUlhSu+Aa2Ws5Ola+xQ51AEQSDh2BFO/rWZjLOx3P7OJ3pPycnHShKjkkoJmnDpq2Z7A0ObXg9RVlXfPiDIcXSSNL5K07a/YI1EUNafgJV0kBh0sWdUg39GT7boAVg5mGBkqkBTp2HXd/r3NbdGQ1XUlEAHHC178aLUdyqjausYU1OLRqdh1ZlVvXesbpJcmtxoYPpkyJO9u4JflAQ7pT5tZr0K1k2eXZWltfz1v2h2fBNLTYUaOzczrntqDOOv9TMIUQb0RpAJ+I1y5IZnxzLv4eE4+ViiVes4vTuDH58/zO6fzlFW8O8sx+5viKJI4dcr0OTmknr7HRSvWXNJU8S6yyT3Say7ah1hzmFUa6p58dCLLNu7rIUhdl5VHsv2LGNn6s4+mmn/5K233kIQBJYuXdqn85jhNYPlU5bjaOrY7H4nUyeWT1neKCJaG1sz33c+705+l7037mXVnFXcHXw3ATYB6EQdJ/NO8nHkx1y3+TpmrZ/Fq4deYc/u56guSu6Lp9Uuf6f+TXp5OtZG1iwM0G8B6lhKEZkl1VgYKZgx5NILNVXHTzSrRmmBKKLJyaHqeOd8hkRRJK1ejDKx9KOmQo2JhfJfaQfQ0KqXcCIPrVrX4nELW3t8x4QybNosdJqLrhF8JnVPiAI4+LF0O/p2MO2+7+yFHN2cRF21BnsPcwaHuyAIAuF+kgClr29UA6IARebGZNmYU2RujNiDTRaiKFJRVEjGuVhi9/7DwbWr2XrWnKhiF4jbDkBtVSVbPn6bgpRtaOtOo61LoaI4D51Wi1ypRKuWWiXn+86n2kjL+SlG3PnBlzz643ru/3IVN778NnMeWsq4RTcxcs58zG3t252ThZ099l6BJNR3KwydLP2dG1v0ejFFTxRFvjz1Jc8eeBaNTsMsr1l8M/ubHvElBpjsPpn5vvPRiTpePPQi6u62mXaATCbH3tMbkCoyO82ZTbD29uZCFEBZtnT/mU0d7kLl7obVfMnk3vIX6bwkzEVq0etMit6FNCTq5VxGiXqGyqgeoryyul5akmNvI32xVBu3/aFhVv+JWoOIk037KretUVOaXpW6ikNZUtpCT7bogXRx6eBpQWr0aWoritodW15YwLmD+wiaJJkpajVqZHIFgiCg1upYf0JS9a8P6Xnj8mZYe4BdAPeWpHPC2ZF1ceu4d9i9jQJef2L5ieVoRA2T3Scz3nV87x1Ip4ON/wFNNfhMhjFS5Lsoipw7nMPBdfHUVmmQyQTGzPVmzBwvveJ2DRhoDUEQ8B5mj1ewHRnnizm+JYWs+BLO7M/i7MFsBoU6MeZKb6ydenc1z0DbCIKAxzffkP3cc5Rv307OK69SHR2D80svIjMaGG2VDqYOfDXzK76J/obPoj5rdYyIiIDAOxHvMNVjqqFlDzh27Bhff/01w4cP7+upAJIgNdVjqt7tlQqZgtFOoxntNJqlY5aSXZHN/sz97MvYx9Hso+RU5vBb/Dp+A1SpGxnrNoHJ7lcw2X1yh5XjuUkJJJ44ir2nN4FhE3r8uYqiyMoYKVzl5iE3Y6rU7zPwj5PS+dOVw5wx7oMFotba87ozroGizAwqiotQKFWU5FoBhfiPcUJ2icyY+xNugTaYWamoLK0jNbYQ35Etrxeu/e+LvXPwrJNSGp8gh3EP9eiu89PKOXNAunifdGMgMpl0rRPuZ8emU1kcTiyAmfr5GHbXKgRAo1ZTlp8LCNi6SsJOdUU5v770FKV5uWjqWvoQai2sGZkXCyVpmFu74zooCAs7e6wcnEk/p6UwU45MZc3cB8fhM1wS1md7z+btiLc5bBpHsVktdqqW36symZxpd97HpuVvtjnfqXfcR8LxAjRqHbauknG5KIqN5uWTe0mMUmvVvHL4FTYmbgTgruC7WDp6qV7+dp3hv2P/y6GsQySUJLAiegUPjezZ19/FeAaPIPX0SVKjoxh9ZceVTI3otFJFVKst5SIgwLanYfC8Dlv27O69h9KNGxkUXYzbODmhzqFUlZU2CmT6pOhdSIMYVZRdSV215rIImBr4z6Cf4Ju9k2SUIMixVZYDKmqU1rhZCmSV1bR4OZvVt+jVKiDUp33V2drYGgCNTsOO1B3UamtxM3cj0KbnjWkdvS1JPa2fKVpNeZMqe+T3tZz48w+snV2oM7MlIFOHj7kdg/CkoliFmbVNr/lG4TeV8IivGSK34KymnJ/P/czDIx/unWN1kaPZR9mTvge5IOf/Qv6vdw92fCWkHpDKr6/+FASB8qIa9qw+R9oZSWR08LRg2u1DsHe/PPqNDfQ9giDgMdgWj8G2ZMWXcPyvFNLPFHHuSA7nj+bgP8aRMVd6Y+dmeM31BXJzM9w++pCilSvJW/4hpb//Tu3587h/+glK14FR6i2XyRnt1L5HiohITlUOkXmRjHUee4lm1j+pqKjglltuYcWKFbz++ut9PZ1G5DJ5l/82LuYu3DDoBm4YdAM1mhqO5Rxj38G32V+eRKZSwcGsQxzMOsRbEW/ha+XLZPfJTHafzEjHkShlzVvk0mJOcXjdGvzHju8VMepg1kHOFZ3DRGHC4kGL9dqmRq1tTCHuixY9AIWDfhe8+o5roKFFzyVwCCnRJQAE/ktS9C5GJhMICHUm6u804o7mtCpGtUvUzxCzHsIehIBOtiWnSBUZBC8Cm677AF2MKIrsXxsHIgSEODZrPwz3kyqCotJLqKrTYKpq//Iz/uihVkWbtqxCtBoN8RGHKM3NoSQ3u/42h/KiAhBFAsdN5KrHnwbA2NSMkpwstBoNgiDD0sGhvpXOBSsnZ5ziVkIlELcdIfReFr/6btNxtDr+/iaWxJP5bPsqljn3CfiMcMDa2JqJ7hPZk76HLclbeMzmsVafV0BYOFcve7aFyGZhZ8/UO+7DP3Q8v74eAcDQSa4IgkB8bjlZpTWoFDLG+fS80X9ZXRnL9izjaPZRZIKM58Ke44ZBN/T4cUDq9Hkm7Bme3PskK06vYIbXjF65lm3Aa9hI9gMZZ6LRabXI9G3xTD3UsiKqGSKUZUrjfCa1uysjf3/qJoxCdfAki48b4/5/7pz+ZxuiToejt59eKXoXYmZlhIWdMeWFNeSmluExuGcrG/sCgxjVE2g1GKmrACtkOhFlXipyrSdauRFPTfLlsS2xCDTXVxsqo5wczZDL2hdpTBQmmChMqNZUsz5uPSBVRfWGuOPkZQmCmV5j7TybvsRKcrJQ19aQn5oMJBMCUAq/vyaVJS75+OvGN1xazClK83OxcXbFxsUNUyvr7j0Xv2kIEV9zT1kl/2cGP539iTuH3omZUr/n0dtodVreO/YeADcMuqHRfLdXKM2Ev1+Sfp7xMqKVF7H7Mjm0PgF1rRa5QkboVT6MnOHxr1yNNHBpcA2w5uqAkeQml3H8rxRSThcQfzyP+ON5+I50IGSuNw6eFn09zX8dgiBgd889GAcFkbns/6iJjSV50XX4btrY6QvLviK/Sr9qDH3HXc48/PDDzJs3jxkzZnQoRtXW1lJb21QlUFbW/1sAjBXGTHINZ1J6PGJFLkkLPmWfQsu+jH2czDtJUmkSSaVJfB/7PRZKC8a7jm80QbczscMlYBAA2fHnEEWxx8+pVkZLVVHXBV7XuKjYEbvP5VFeo8HFyrhXLjz1wTRkDApnZzS5uZJH1MUIAgonJ0xDxnRqv2kxUQBY2AeQn6XFws64cZX/38igMCei/k4jObqA2io1RqYt/cREnY6cxHhkcjlOvv5ND2Qcg4SdYOvXeTEq/D8QMAv08C/rDAkn8shOKEWhlDF+oX+zxzxsTXCzNiGzpJrjKcXtVvjodFp2fd++VcjWz95ndNLVTFp8JyB1dvz12XJ02pa2J0ojYwRZ0/muIJNx3fOvY2Zji6W9I3LFRZfCBzJg5yHJNyr03mYPyeUyZt4zFOHbMyScyGPbVzHMuncofqMcme87XxKjkrbwn1H/abOqKCAsHL+xYWSejaWipBhzaxvchgxFJpOTk1RKYaZkXB4YKrVy7o2TvsvCfGwxUfVspWRWRRYP//MwCSUJmChMeP+K95nsPrlHj3Exs71m85fHX+xK38WLB19k9dzVKGS9I0c4ePtgbG5BTUU5OYlxuAZ2kBpZXQIqM8msXB/0HHd8tifhB08ScroKdWYmcUcOAhA4rmuLIM4+lpIYlWQQoy45b731Fs8++yyPPfYYH330UV9PpwlNDV4WahI0M1BpTTAdNQKrtCqKiiHYwowvbx3NK5vPNDMzt69Pk3DX0wnfWmVNtaaaqPwoAKZ6TO3xpwHg6G2BTOEGMnPQVbQ5zsLOvjF6FmDOQ0sZf91iUpPTeO2nvVjUlTDdTU5dUS4VxUVYOTStfsXs2cnZ/bsb/600NsHa2QUbJxesXVwJW3A9KpNOtPR4TwSZgul5KXgHjyelMpO159dyV/BdnXvyvcTGxI2cLz6PhcqCh0b0bkkqFi4w42WI30Gp963s/vgkmedLAHD2tWLa7YOxce4fIp2Byx8nH0vmPTSc/PRyTvyVQuLJfJKipP+9gu0ImeuNs68hufFSYxYejve6dWQ++igmI0cMGCEKpHa9nhx3ufLLL78QGRnJsWPH9Br/1ltv8corr/TyrHqBtMNQkYtgbIVf8E34KVTcFXwXZXVlHMo6xP6M/RzIPEBRTRE7UnewI3UHAgLB9sFMdApHkMmoLCmmvCAfSwfHjo+nJ1F5URzPPY5CpuD2oNv13u73+ha9a0a6NbY4XWoEuRynZ5+RUvMEobkgVS/YOT37TKeNpK0cnLCwc6CqQjofDAhx6r2K+QGAnZs5tq5mFGVVkhiZT9DElhUSERvXceCXH/AfO55rnniu6QHfqXD8W6ndris4DOradm2grtNy6HcpPXzUbC8sbJt7xQqCwHg/O9adyOBQYmG7YlTm2dhmVUOtoamrIz7icKMYJZPJCQgLRy6XY+XkgrWzC9ZOzlg5Ore64O0+JLjtnQ+6Ena+BMn7oLYCjJpfp8nlMmYuCUKQCcQfy2X7ilhm3Q1XjLgCc6U52ZXZROZGEuLcdnqeTCbHY2jL1unY+hZH/zGOGJtJYmGDGNXTflGxhbE88s8jFFQX4GjiyGfTP2OIXQdiTQ8gCALPj3ueY7nHiC2M5cczP/ba9Zr0ex5G/NFDpEWfal2MEkUp7OnE9xC7ARZ+JaXm6YOe4/42TcHcW2B4ikjm11+TFte1Fr0GnHysiD+eR25yaZe2728MGDGqv/keXIimrhorIxUKo+EYV2Qit7HBzt+ComO5lORWMWe2FzODnIlILuKDHec5nlpMmIs1lJVjatlxZO/O1J3k1zRf5X1m/zO9khpkZm2EmbUxOvVU1JWb2xw39Y77kF3QJytXKLF1dWd9Qh2RlsMZ6WHN7Q9Liq9Wo2lWGuno5UNVaQklOVmU5eejrqkmPyWJ/JQkBEFG+PU3N47duVJKE7FxdpUEK2dXrF1csXF2bfqCMbIA91DkaYe42z6EFyozWRW7ipuH3IyRvHN+KDqdttXViq5Sqa7kk0gpJeH+4ffrvTraZWQydGPvJbp8DkdeP4ZGrUOhkjFugR/Dprj32cmtgX83Dh4WzLlvGEVZlZzYnkJ8RC6pMYWkxhTiPtiGkCu9cQ3sZoWkgU6hcnfD6+efmq0Ya4qLkalUyMz6r2A92nE0TqZO5FXlNUtka0BAwMnUidGOXYw8vwxIT0/nscceY8eOHRgb6xcg8swzz7Bs2bLGf5eVleHh0cuejz1B7B/S7eCrQNF0PmWpsmSO9xzmeM9Bq9MSWxjLvox97MvYx9mis0QXRBNdEM18c2fsy4z4+M9XGT9tAeNdx/dIVXWDV9RVvlfhbOas1zbFlXXsOS8ZFy/szRRiPbCcNQs+/ojcN99qZmaucHLC6dlnpMc7ydQ772P89Xfy7X+lNrF/a4teA4IgMCjMmcN/JHL+aE6rYpTPqBAO/PIDKaciUdfWoDSqfz/7TAJBBgXnpYp4fQzNq4qgrgKsPXv4mcDJHWlUFNVibmvEqFmt7z+8Xow6nNi+0FRRUqzXMQNCmnuvzn/sv/pNtiPsA8E9VLqtaylGAcjkMmbcFYRMLnD+SA47VsYy464hzPSayR8Jf/Bn0p/tilGtUVutIeGYVGkztP61UF2n5WiyZK/Rk2LU3vS9PLnvSao11QTYBPDF9C/0/pzqCRxMHXgy5ElePPQin0d9zlSPqXhbeffKsTyDR0piVMwpxi26qemBqiI4tQZOrJLeRw0k7oZ5H0ipeWXZtO4bBZg7t0gqb43S2lLOFp2FcIGxY65CmD4Vs9xkTK1sOt2i14CTb5OJeW9U9V5qBoQY1V99DxrILymjVpROXpSaKkS1ptGstzi3CgC5TFoVmDXUieOpxZQW12CD1PvZHjtTd7Jsz7IWJ90NqUEXJtD0BIIg4OhlSVVpAEPC7yPpxO+t9jW3Zh4oimJjit4NFxiXX1wCG3LVQkKuklJlGswFi7OzKMnJorq8HLmiqXQ4LyWxUai6GCNTMx5c8ZO0/3kfkJlZxCgTS7wyIkitzmZD/AZuHHyj3s+9J8wSL2Zl9EoKawrxtPDk5sE3d7xBV6ksAKUJxUWw64ez5CRJLRZug6yZeusQrBxMeu/YBgzoia2rGTPvGsrYeT5Ebkvl/JEcMs4Vk3GuGBd/K0Ku9MYjyHbAf7EOFGQXCBWiRkPm48vQFhbi/tmnqLx6zkukJ5HL5Dwd+jTL9ixDQGj23SjUx4g8FfrUv9q8/MSJE+Tl5TFmTFMblVarZd++fXz22WfU1tYiv6iqxcjICKMBYmbfiE7blGg09No2h8llcoY7DGe4w3AeGfUIeVV5HMg8wL6MfRTbnca+DFLOnWatbC8KmYIxTmOY7CZ5TXXlAimhOIE96XsQEDq14v9ndDZqrUiQiyWBTn3fxmw5axYW06dL6Xr5+SgcHDANGdPpiqgLSYoqQNRK3wUG/0AIGOvE4T8SyYovobyopkVFkYOXD5YOTpTl55JyKpKA0PpzURMbcB0FmSek6qhRt3R8sCNfwP7lMOUZuOLJHnsO5UU1nNyeCkD4Qn+UbbSSja9P1IvOLKW0Wo2VSettgubW+gUQeY/spQUHQYB7/u5wmEwmMO32IchkAmcPZbPz2zOMu2Y2f/AHO1J28EzYM51aEI87moNGrcPGxQxnP6li/GhyIXUaHa5Wxvg79sz75Zdzv/BWxFvoRB3jXcazfMpyzFWX/r24wH8B21K2cSjrEC8deonv5nzX44bpAD4jxxB+wy14D69/vWhqYcNDcHYTaOuk+5SmMHQhjLkT3EOk18Ccd6TUvBZGO/XMfbdD83KAE7kn0Ik6qob74bvgHQDumziZytKSLj8nB3cLZAqBmgo1ZQXVWDkM7ICgASFG9Xffg7yiUiqrTdCqUxE0JVRHRaEqswJMKcmpajZ2iIukZtaWS5GW7VVGaXVa3o54u9XV395MDXLytiDldAGi4Me9n6/Uu1LoZHoJ8XkVGCtlzB/hotexFEqposrWtfXUmysfepyirAxKcrIpzs6iOCeLkpxsygryMDIzaxK6nILY/8VTZJ6LZSoq6hQenDn8A5sGJ2Hr4oaNixtBk9v22eqsWaI+ZFdk88OZHwBYFrIMZQ/35zciiuh+f5CTcR4cK5qPVgtKYzkTFvkTNMEVwVANZaCfYe1oyrTbhxAyz5uTO9I4czCL7IRSNn96CkcvC0LmeuM93N4gSl1C1JmZ1CYmoM0vIPm663F9710spkzp62m1ygyvGSyfspy3I94mt6rJs8HJ1ImnQp/q8Yrhgcb06dOJjo5udt9dd93F4MGDeeqpp1oIUQOWvLNQXQzG1uB7hd6bOZo6sjBgIQsDFhIt38mOzz9iSI0bORYWpJWncTT7KEezj/Le8ffwtPBksvtkJrlPIsQpBJW8/XO2yLxIPjsppT1O95yOj5WP3vPaUN+id20fGZe3hiCXYxYW2u39FGamY+PiSnx95UfA2H93VVQDFrbGuAVakxlXQlxEDmPmeDd7XBAEAkLHcWLLRuIjDjeJUSC16ukrRtVWQMQKELXg0LOG0Yd/T0Cj1uEaYI3/mLZbXV2sTPC1NyOpoJKI5CJmBjV/Dajrajn82884eHpjbmvfbquehZ09bkOG9thz6CoymcDUWwcjyATOHMgieWMtYwfP5Jj13+zP2K/3d5EoisTul1r0hk50bTz3aWjRmxzo0O3zIZ2oY/nx5aw6swqAhQELeX7c8y2CHS4VgiDw4vgXuXbjtUTmRbL2/FpuGnxTxxt2EitHJ8ZfdbXkBQWgMILiFEmIch4uCVDDrgPjiywjgq6GG36QUvUuNDO3dIXZb0PQNdK/ddp2RamIHMmQPtS56XNUkMkw01N0bQ25UoaDhwW5yWXkJJUZxKjeZiD4HuSXlJJWLKKuXY9aF0DZn1HUJRRAyDMU5zZPpmsQo2R1OkDWrhgVmRfZ7ET7YnorNcjRS5pjXkpZm33NrfFbfVXU3GAXLI175sPNpl5IuhiNWk1VafNSXgs7eywdHCkryEelkaEqgfh6kzhzO3uGXjG9cezfX39GTVUlNs6uWDk6sX/NqnbnsXvV1/iNDetUy95HkR9Rq60lxCmEaR7T9N6usxTs+o1dR2eSr5EMIz2H2jHllkEtVtgMGOhvWNqZcMXiQYRc6c3Jv9OI3ZdJXmo5W7+Mxs7dnJArvfEb5WAQVC8BKi8vfNatJ3PpUqpPniTjgQexf+QR7B96sFkrX39hhtcMpnpMJTIvkvyqfBxMHRjtOPpfXRHVgIWFBcHBzT1RzMzMsLOza3H/gMY5GJ5MgPxzXTZj9hgk/T5MKgU2X7OJ9MqMxna+47nHSStPY/XZ1aw+uxpThSnjXMY1ilOOpk0X3jtTd7YQRyPzItmZulOvC9K0wipOpBYjE+DqkQMj3VJf6mqq+eHJ/0hG0qpbQTAlIMQgRjUQGOZMZlwJ54/mMnq2VwvRwT80nBNbNpIUGYFWo2lahPWdAvvfl8QoUWz082qVyB+gpkQyPB88v8fmnhVfQvzxPBBg4g0BHQom4/3sSCqo5FBiQTMxKuNsDDu++oTi7CyMLSyZevu9/PX5B23u52KrkF5Bp4PsKDB3BKvWF8xBMk+fcvMgZDKBmH2ZjDk7nwrfCv5M+lNvMSovpZzCzArkShmDxjW1y+3rIb+oGk0Nzx54lr9TpYqvR0c9yj3D7unzBT83czeWjl7KWxFv8eGJD5nsPhlX8x76/NPpIGmX1IaXuBuWngbTerPv2W9IopTrqPb3EXQ1DJ4npeZV5EoeUV7hTeKTpg7W3Ch5F09c1up78Gj2UQDCXMKoLClGyMqh6KuvMBkWjN0993T56Tn7WJGbXEZuchmDwi5di2Vv0K/FqIHie1BQVkOdqADUKLRqtBXlmFZJff+1lRqqK+owMZdEJ3tzIxwsjDArlV6wplZti1F9lRrUIEaV5ldTU6luNNFrj6o6DZtPSXHE14f0vs+EQqnE0r75Csy8WUPB+iAar2ms1MHGY2vw0TmzwG4WSuPmbWpJJ49RUVSo9/HKCwvIPBurtzB3Ov80W5O3IiDw5Ngne+UDX6vRcWJjDCf+tkaHPUYqDRNvHsagMOc+/4IxYKAzmFkbMfH6AEbP9uLUP+lE78mgMKOC7StisHE2ZcyV3gSEOBoSIHsZpZMjXqu+J/fttyn+eQ0Fn31GTWwsru++g9yi79uGLkYuk/foQoyBAYiJNXiO6/LmVo5O3PHeZ9i6eyCTyfGy9OK2oNu4Leg2KtWVHMk6wt6MvezP3E9BdQG70nexK30XAENshzDJfRImChM+ifykRRV7cU2x3nYKf9RXRU3wt8fJ8vJaSMo8G4tOq0EmN0IUTHHysTRYB1yA3ygH9q2Jozi7koKMChw8mn/WugYOxtTKmqrSEtLPROM9vP4C2iMUTGzBKUiqEDRtI1VLq4bDn0s/T3hUr9YifdDpRPavjQMgaKJri3m3RrifPT8dTeNwonT+XVddxf41q4javgUAMxtbZtzzMP4hYSiNjFpYZ7RnFdLjbHoEon6CK56Gqc+0O1SQCUxeHIhMLnB6dwZXJN3EQdZTGl6KlVHHIS2xB6T3v//oJuPy9KIqEvMrkcsEwv3tu/w0CqsLeXT3o5zOP41SpuS1Ca8xz3del/fX09w0+Ca2p2wnMi+SVw+/ypczvuzeNUxZFpxcDZE/QmkaAGqdjKTNKylWejJu4Y2d+86QySWPttY4txkSd0n/V+TD7DfhgsW7guoCEkokY/+xTmPZ+v775MWdY9jZJJyPH8fm1lub2SV0BidfS9jFZWFi3q/FqIHie3BK7Y6ZaIkJ1ZgHDUKZW01dQiKmKjVVdUpKcqow8W8SnQY7mWOaLlVMmVq2Pde+Sg0yNldi6WBCWX41+anleAR1HBv5V3QOFbUaPG1NCfPpo5jJilxI2o1CU8vNt67l++y1pKuTWTh1CFM8pzcbOuOehxp9qjLOxlKYkdbx7vU0VRRFkXePvQvA1X5XE2QX1Pnn0gF5qWX8s+osRVmVgAIfq7Nc8dSdmNn2X+NhAwY6wtRSxfhr/Rg1y5PTu9I5vTuD4pwqdn53hog/kxkzx4tBYc7IFQZRqrcQVCqcX3wR4+Bh5Lz8MhW7d5P5xBN4fvVVX0/NQDfYs2dPX0+hZ+mgNUJfBEHA3tO71cfMlGZM95rOdK/p6EQdZ4vOsi9jH/sz9hNTEMPZorOSMW0b6GunIIoiG6Kki9EFI/tPi15PkRodBYBc5YVGZ2jRuxgjUyXew+1IjMwn7mhOC1FHJpPjHzKO0/9sIyXqeJMYpTCCJ+JB3sGlXMx6KMsAM0cY3nNtUOcOZVOQXoHKRMG4q3312macr3R9cC6nnFNHjnL0x/9RXiAtqAdPncUVty3B2EzyLwoIC8dvbFiPhgp1Cq9wSYyK29ahGAXSZ8nEGwIQ5AKndqYzIWkRGzbs444br2p3u7pqTWP7atCkpqqgffHS72WUh3Wb/lodkVyazIM7HySzIhNLlSUfT/2408bqvY1MkPFy+Mtct+k6DmYdZFPiJq7xv6bzOypIgB3PQ/x2EHXSfcZWMPxGav2u5c8X3wRBYMSsuZiY99DiWvAiKM+B7c/C0S+hqgCu+aIxTON4znEABtsORlUnkB57GlGnw8rKFm1GJiXr12N7ix5+b63g5CMVjhSkV6Cp06Jow6ttINCvz+gbfA+ioqIa/w8JCeGWW24hKiqq3/geZJZUIxO1AFgMDkRWv4JsaSq9GRpMzBsYamteb7wqCT9t0ZAa1GDKejECAs6mzr2SGuTkJT2H3FT9PLeajMv7MLHNb6p0mxGBhU5k8eDFAHxz+htEsfmKpd+YMELmX8uMex5m+pIH9Nq9vq+37SnbOZV/ChOFCY+OflT/+euBpk7L4T8SWPf2cYqyKjGRlTLL5kOufPwKgxBl4LLB2ExJ6FW+3P5GOOMW+GJsrqQsv5rdP55j9YuHid6TgUat7etpXtZYL7wWr59/RuXvh9MTT/T1dAwYaM6W/4MV0yDhn0tyOJkgY6jdUB4c8SA/z/uZ3Tfs5vUJrxPi1P6F3YV2Cm1xKqOU5IJKTJRy5gQP7HaL1kirF6Nqa1wQBNr1Ffq3Ehgq/d3jjuWi07X0iR0992pufPltJt+6pPkDHQlRoggHP5Z+HvcgKHum6q62WsORjYkAjJ3njYlFx8ngAHbmRgx2tsCmrpidH75GeUE+lg5OXPfc68x+4NFGIaqBBquQIROuwGPo8EsnRAEEzAIEqVWvLFuvTQRBYMIif5SjpWunit1mRO1sf7E7LiIHTZ0OG2dTXPyaqqi626J3POc4t269lcyKTNzM3Vg9d3W/E6Ia8LHy4cGRDwLw7rF3KahuP3GxEa266WcjC0j4WxKiPMPh2q/g/87D3PcwHxSOnbsniCLpsad7dvLjH4ZrvwaZAqJ/gzU3SR5twNEcqUUv1DmUhGOHEXU6HH388LhLCrYoWvktolrd5q7bw8LWGFNLFTqdSH5aec88lz6iX4tRDb4HF/7fH30PskqqkdWrsEamRuiqJfHJsl54vdjE3NdCKk+uU9CucNOQGgS0EKR6OzXI0bvJN6ojUgoqOZpchCDAojFt91X3OjbeYOsLOg2kHOCWIbdgLDcmpjCGI9lH2tzMbchQzG07LoHd+vlyDv76I7VVVW2OqdXW8uGJDwFYErykmadEd8lOKOHXN44RuT0NUYQAsyMstn+UgNkTEJz7z/vBgIGeQmWiYMwcb25/I5wJ1/ljaqmioqiWfb/E8ePzh4namYa61iBK9RYmwUPx3bQJo4CAxvuqIiMRNZo+nJWBfz1ajZSElHlCirfvJhXFRWz97AN+fflpvbexM7HjGv9ruD7wer3Gt2en8EdkBgCzhjphZtSvGxY6TWVJMflpKQDIFJ64DbLpMEX634hXsB1GZgqqSuvIPN+yCt/O3RP3IcFtizHluZJ/zcUUJkBJOqgsIGRJy8e7yLEtyVSXq7FxNmXY1M6d94f72VOssqHGP4zRV17NHe9/htfwkT02tx7D3BHc6jtz4nfovZkgCFx98zgi3aRtDq5LIHJHaqtjRVEkpsG4fJJbY3uaWqvjYILUyji5C2LUlqQt3Pf3fZTVlTHcfjg/zf2pU2EKfcGdQ+9kiO0QyurKePNoy0CpRrRqKUX1x4WwelHT/RZOcNUn8PAxWPIXjLgJlE3twJ7BIwBIiz7V85MfcSMs/lVK5Uv8B364GioLiciWzMvDXMI4f/gAAIHjJmK9aBFyOzvUWVmUbd3apUMKgtBYHZWT3Pthbb1JvxajBgKiKOJRHIGRKCX4yfJzUKdLJxZW1tKv9+LKKDdjaQWhDLHVFZALaUgNuljUcDJ10suHoKtcaGLeEetOSM93coADLlZ97APgW18dlbQbOxM7FgVKH1Qro1e2uYlMJmfanfe1u1trFze0dXUc+f1XVj56D5F/bUaraalm/3jmR7Iqs3AydeKOoXd0/XlcgLpWy/5f4/j9g0hKcqswtVJx5Z2ezBpzGhMXT8k0z4CByxilkZyRMzy57Y3xTL4pEHMbI6pK6zi4LoEfnz/EiW0p1FUbBJLe4ELz8qrjx0m9/Q7S7r0XTbF+bcsGDFyMVidyOLGQjVGZHE4sRNvBeVALUg9AVSGY2oF3G14encDIxJRzB/aScTaG8nYSvFqju3YKaq2Ozaelqov+lKLXU6TVVyEojZ0RZCYEhhpa9FpDrpDhP0b63cQdzencxj8sgA8CIf1oy8fsA+DxGFj8s+Sv1gMU51QSvUs6759wfQByPbwcK0uK2frZB5Tm5RLuZwfATuuJTL3zPlTG/dg/LHCOdBu3vVObOZs7I4QWcNz9LwAO/57I8b9SWozLSy2nMKMCuULWzIQ6MrWYiloNtmYqhrl17DnVgCiKrDi9gqf3P41ap2aG5wxWzl6JnYldp+bfFyhkCl6b8BoKQcHfqX83mq03UpgIf78Ey4Ng7W2S6JO8r3nS3ahb2kyLbBSjYqJ65wkEzIA7Nks+bgXxZOedJq08DbkgZ4iJf2NF1qBxE5EZG2N7h3SNWLBiBaJO16VDOvtKr42B7hs14JZg+pvvQXGVGmttISC9kCrWrMY6PxkAKzsVIFJykRhlWa8BlqMjo7gaT7v2Ixn7IjXIwdMCQYDK0joqS2oxs259JUurExvFqBsugXF5h/hNg+MrJTM54I6gO/j13K8czTnKqfxTjHAY0epmAWHhXL3s2TbNEv1Dx5Nw7DD71/xAcVYGu7//iti9O7n1zQ8bL9YKqgv4JvobAB4b/Rgmiu5/wWacK2L36nOUFdQAMCTchfBF/pLBYdgaKR1FoV95tAEDAx2FUs6wKe4ETXTl/JEcTmxLoayghiMbkji5I43h0zwYPtVdr9AFA51HW1KCoFJRdfgIyYsW4f7Jp5gE9328toGBw7aYbF7ZfIbs0prG+1ysjHnpqiDmBLvot5PYP6TbIVd33KakB0pjY+y9vMlPSSI77hwW4ybqvW2DnUJeVV4LA3OQqtidTJ3atFPYF5dPUWUd9uYqJnbDpLi/0tCipxPdUSoEfEf2rMfp5cSgUCdi92WSeDKfyTdrUV7kAVNVWsKhdWsoSEvhxpffbjJ5Nqv/nSbtbt1o2cQafCb32DwPrktApxPxGmaH19D2RQ5RFDm7fze7V62gpqKc6vIyZj7+PDIBkguryC6t7vtF7PYInA27X5d+t+qaTrU5zvebzws5L2BlYkVAfDhHNyYh6kTGzvNBpxPJji/h2BbpetF3lH0z25YGv6hJAfZ6W5+odWpeP/I6v8f/DkjXP8tCliHrgerRS8Ug20EsGbaEr09/zRtH3iDUORSrzCgpNTJ5X9NAM0cYdSuMvg0s9Uvf8xg6DEGQUZydRVlBPpb2vfBZ5B4CS7ZDVQERaulvONRuKNlRpxtb9Kydpe85m8U3Ufj119QlJFKxezcW06e3t+dWaaiMyjVURv27ySqpxkhQY2QyBoXJZExrq7C+/jpc338fx9FSa0NZfjVabZPqWVshVdRUykTOZOv3AmpIDZrrO5exzmN7Pb5aaSTH1lXyIMptpzpqX3w+OWU1WJsqmRHUD3wAfCaBIK8vTU7DxdyF+X5SjG2DUNQWAWHh3Pv5Sm548U3mPvokN7z4Jvd8tpKAsHAEQSAgNJw73/+cGfc8jJm1DYFhE5pVDXwe9TmV6kqG2g3tdlJFbbWG3T+dY+NHUZQV1GBua8RVj45g2i0BTRfaggAmNt06jgEDAxG5QkbQRFdueWUcM+4KwsbZlNoqDcf+TOaH5w5xeEMi1eWttCwY6BYWM2bg/csalF6eaLKySb35Zkr+2NDX0zIwQNgWk82DqyObCVEAOaU1PLg6km0xeviyaDVSiwbA0AU9NjfXgMEAZMWf79R23bVTaEjRu2qEK4rLMC10+Iw5uA+djVwVgHewPUamhoWCtnD2s8LCzhh1rZaUUy0r9JRGxsTu/pvMc7EU1Lc+Ak1+qUl7mm+QGyt5RvUgKdEFpMYUIpMLTLwuoN2xZQX5/PH2y/z1+XJqKspx8PZl4k23Y2msZJi7NUBjql6/xXkYWLiCugpS9ndq0xmeMzCSG/GP/a/4zpK8sCI2J7Pt62h+ePYQGz48SWZcCQDpZ4tJPJnXuO3eer+oyQH6CSYVdRU8vPNhfo//HZkg49mwZ3li7BMDSohq4P7h9+Nn5UdhTaEUBlWWVS9ECeA/E25cDcvOwIyXJGsWPTEyNcPZT3rNpsX0QqteAw6B4BVORI7Uohdq6s753VJa5KDxTWKx3MIC+0cexvHppzAb17VEWEcvSwQBKoprqSiu6XiDfsrAe5X2MzKKqzES1aAag8I4BLOaKkzGjMFq/jys/d1QqGTodCJl+dWN21SVSRdJlYLIWT3FqL5An1a93+qNyxeMdMNI0Q8M5Y2tJEHKfwbUSoZuS4KXICCwJ30PccVx7W7ekVmiTC5nxMwrWfLx14ye15T2cODAJkp+2od1mZL/jv1vt74AUqIL+OXVo5yp7yMPvsKNxS+G4RlkBxsehN/vg6qiLu/fgIHLBZlcKm2/6cUwZt8bjJ2bOeoaLZHbUvnhuUMcWBdPZWltX0/zssI4MBCf337DfMoUxLo6sp95hpxXX0WsM4h/BtpGqxN5ZfOZVmqHaLzvlc1nOm7ZS9kH1UVgag9e+lcwdYRLwCAAsuPOdXrbrtoplNeo+fuMlKK1cFQf+m32Is5+gdTWjEGmcDGk6HWAIAiNrVrnI1q26imNjfEaIVXYxUccbnrAd4p0m3USquvbp/Pj4MsJ8M0MqaKnB9BqdBxcJ8XUD5/mgbVT610dok7Hqb+3suqJh0iOOoFcoWDiTbdzyxvLcfLxA2C8r1RRdai/i1GCAFe+DXduafo964m5ypypHpJQGO2xh/BF/gAkRuZTWdL8vKSmQs22r2JIPJlHfnktMZnSddekwI6rJXMqc7h92+0czj6MicKET6Z+0hjgNKCoq4KoNahWXc0rlsMRENiUuIn9No4w5VlYehpuXQdDrgJ510Rtz2FSd0x+anJPzrwFoihyNLvevPzkb0wW/2TsxFEMGt/8O8vuzjuxu/NOZGZdC6BSGsmxc5eEzoFcHWUQo7qBVidyMKEAY3SISKKFQlMFWslQV5AJjR/WF7bqVZXWi1Gyfi5GNZiYt5GoV1RZ13gi1S9a9Bq4bQPcuh6cpPYRHysfZnrNBNr3juoMKmMTlCqpdVGn07FnzXe455twzQFX8tbvo6ygbbPStqipVLPz+zNs+fw0FcW1WDqYsGDZKK5YPAiVsQLO/wXRa6W0hqLe/SA1YGAgIZMJ+I9x5MbnxjL3wWE4elmgqdNxamc6Pz53mH1rzlNeNHBXjfobcktL3L/4HPtHHgGg+Oc1lP31Vx/PykB/JiK5qEVF1IWIQHZpDRHJHSy0NLToBfVMi14DroFSZVRuckKrfpAdMcNrBtsXbefb2d/yzqR3+Hb2t2xbtK1dX8+/YnKo1ejwczAj2M2yy3Pvz+QklVFeVIPSSI73sP7vW9PXNHhqpcUWtVrdGxA6HoCEiENNd1q6gv0gKUWsoZXp0CeAKJlw91CCXvSeDEpyqzCxUBIy17vtcbt2sPObL6irrsYlcDC3vfMpYdfegFzR9H5t8I06nFjYIu263xF0DXhP7JIAMt9X6sz4K/kvhk51QWXS/mfWgbXx7I+TKqSGulriaNH+3+5c0Tlu2XIL8cXx2JvY892c77jC44pOz7NPyYmGLU/AB4NhwwOQdpgR5/7m1qBbAXj12NtUhD8M1p7dPtTIWfO49/NvmXrHvd3eV3uklaeRW5WLUqZkpONonJRFTC76HKvMnW1u09X3gZOP5Bs1kE3MDWJUF9kWk83Ed3bx45FUVFrQqTMQ1emgU1O6YSNlf/+NrqYGm3ox6kIT86oySRGvFOBsTv998Th6SXGAOUmlxEXkkHm+uJnh+oaTmai1IsFulgS59qMTKaFlf/U9w+4BYFvKNtLL03v0cAeyDrB1aAqpLtUIQOzenXy79D72/fQdNRUVeu0j6WQ+P79ylPNHckCAETM8uOmFUNwC69vwqktg81Lp5/GPgPuYHn0OBgxcDggyAZ8RDlz3dAhX/WcELn5WaDU6ovdmsvr5w+z68Syl+W2nYRrQH0Emw+GRh3H/8gusr78ey6uv7uspGejH5JXrJwZ3OC7wSmllPPi6HphVE9bOrhhbWKJVq8lLSerSPjprp7ChvkVv4Wj3Jv+fy4jT/2wjYuNORLEO35EOKFT9oHq+n2PjbIajlwWiTiT+eF6Lx33HhCLIZOSnpVCSc0Fba0PVTtQaiFgBp9ZI/56wtEfmVVVWx7E/pUXQcQv8MGpHVAmaPA0nX3+m3nEvN73yDnbuLRerQ7xtUMoFMkuqSSu6fL+Tw93CsTaypqC6gN1Hj3QYtFJRXMuxCOnv2lGK3v6M/dzx1x3kVefhb+3PT3N/YqjdAPJwjFoDK6bB/ybCsRVQWyoJTtOeh1t/5z+j/oO7uTs5lTl8FPlRjxzS3NYOS/vet5RpqIoa4TACk8VrYMTNIGph48Nw4MMW7bNl27aTfO1Cqk+f7vSxnBt9owauiblBjOoCF/seGCFQV7GW2orf0MllVB07RuZ/HkVXVdVUGZVzoRjVVBmVXlRNeU3nV+EuBaX1rYXqWh1/f3uGDR+e5IdnD5F4Mg9RFFlb36J3Y3+qirqQsiyokCqUhtgNYYLbBHSiju9ivuuxQ6h1at479h7lZhq8b5vHzW98gHtQMFq1mmOb1rPy0XuI3ftPm9tXldWxfUUMf30VTXVZHTbOpix6cgwTrwtobl65/TmoyAE7f5j6bI/N34CByxFBEPAcase1T4xmweOjcBtkg04ncvZgNj+9eIS/v4ulKLuyr6d5WWAxdSour73aeDGtraikZMOG/r/abeCS0tEKfwMmyg4Ei8FzJc8Q7wk9MKsmBEHANXAw9p7e1FVXd7xBN8kureZwktSidPUI/Qx4BxI6nZZ9q78j4eh3iNpCAgwpenoTGCq16sW10qpnYm6BR9AwAOKPXdCqp6pv84n7C7Y+AToNyFVQkdsjczq6KYm6Gi0OnhYMGd88aKAgLYUdX32Crr4rRKFSccsbyxk995oWVhcNmKoUjPKQFlv7faseSC2QW5+EE993ajOlTMkcbymRLyIpUq9tEtKkIoUr2hGj1p5fy392/YcqTRVhzmGsunIVruZ9/Dmi00LyfoheJ93qtO2Pj98OmSdAppSqz277Ax49BZOfBEsXTBQmvBL+CgC/nv+VYznHLsGT6Bka/KLGWo5g29efk+y1BDH8UenBnS9L13QXJOhV7N5N7blzFHz9daeP1WBinpda3syfeiBhEKM6SWu+BzpdU9Kc7ILKIZmxMTbO0hdEsza9ejHKxEJKQTuXU96LM+4aiSfz2PFNbIv7K0tq2fZVDHv+SeVcTjkqhYyrR/TDOOKt/4XlQyDy+8a77h0mlWVuSNhAXlXLFaeu8Nv530gpS8HW2JZ7h92Li/8gbnjxLa59+iXsPbyoqaxAadzyJFwUReIicljzylESTuQhyATGzPHihufGNkZ1NhK/E6JWAwJc8zko+3HyiAED/QhBEHAbZMOCx0ex8MkxeAXbIYoQdzSXNa8eZdvXMRRk6Fe9aKBjRFEk+7nnyH76GbKfeRZdjaE10oBEqI8tLlbGdFT/8991p1h3IqNPxMxrnniOO977DK9hI3v9WBujshBFCPW2xcO2/UTlgUheUiK1VZUgGGFi5Y77YEPYir4EjHVCkAnkJpe1SOMG8G9s1asXo85skqotLkZbB2tvbzL87yL5aeWcOSh5mE66IQChPt1Nq1Fz6Lef+fHppUTv2sGJrRsbt7kw3KctxvsNEN8okMSoiK8h6udOb9oQohRRdriDkRI5dWrMVHJGe7Z8z+hEHctPLOe1I6+hFbVc43cNX874EktVH3ennNkEHwXDqvmw/m7p9qNg6f6aUqla73+TIP+CgIhxD8HMV2HZWbjhBykN/aLXTahLKNcFSlWwLx96mWpN9xcKchLj+eOdV9j66fvd3ldr6ERdo3DmmWNK7J6dHFi7GmHWazDrDWnQkc/hWFOolt1994IgULHzH2oTEjp1PGtHU4xMFWjVOgoH6PmsQYzqJK35HvylblqhW+/f1KsrGBs3VkY1tOmpa7WoayS12NNNMh3rb75ROp3I/l/j2x0T/WcKgghzhjpj1R/TURwCpdvEPY13jXEaw2jH0ah1an6I/aHbhyitLeWLU18A8PDIh7FQSW2NgiDgO2ost737CVf/37MEhIY3bnP+8H7OHjjCli9O8/e3Z6ipVGPnZs71T4cwboEfiotXhWvKYPNj0s9hD4Bn1xIXDBj4t+PiZ8X8R0Zw/TMh+IywBxESI/P49fUItnxxut3UUAP6YzJ8OMhklG7YQOrNt6DOzOzrKRnoB8hlAi9dFQTQQpBq+LebtTEl1Rqe+O0UN684SlL+BSfWmjrYvxwKOnei3hnaquLoDRpa9K4d3Q8X83qA1OgoAGQKDwLGOCO/DJMCewtTSxUeQyQhorXqKP+x47BydMIlcDCiRg3bnoJWowHq2fZ0x1UqbSCKIvvXxoEoiWQu/tYA5CTEsfqZxzm87md0Wg2+Y0IZPGFyp/bd5BtV0P8raQNmS7fpEVDZOfFsuP1wPCw8SDU7g9yi/coV0UROhkJHuL89KkXz90yNpoYn9z7Z2N3x8MiHeW3Cayi7aObdY5zZJImeZVnN7y/LgrW3wbv+UrVezmmIvODayyMUJjwG5u23Iy4bswxHU0fSytP4IuqLHplyUuQxEk9ENFbz9SQJJQkU1RRhojChKiYFuCBFL/wRuPZr8J0Ko29v3MbIzw+LGdMBKFzRfvL7xQgyobE6aqCamBu+HTpJa34GxqL0YhYR2OotrVjojIwRZLJGMaqmQk1NhbrRL0qhkjGo3rCyv4lR2fElLZIeLkZeo8NdI+tfxuUX4jdNuk0/CrVNJ7QN3lFr49ZSUlPSrUN8dforSmtL8bf2Z2HAwhaPy2RyAkLDG9tXaior2f6/z9n66evEH/oKxDxCr/Lh+mdCcPC0aP0gxclSubWNN0x/oVvzNWDAgJQSOvfB4dz0QigBIY4gQMrpAta9fZzNn0SRnVDS11McsAiCgN3dS/D8diVyGxtqzpwhedF1VB461PHGBi575gS78OWto3G2al4t7GxlzP9uHc2eJ6fy1JzBGCtlHE4qZM5H+/l4Zzy1Gq0UW//PK/Ddlc3aG3oDrUbdJRNzfTmTVSZVlstlzA126XiDAUjK6SgAZApPQ4teF2ho1TsfkdtCqLGwtefuT75hym13I6QfaSkCNEOEskxI7dpncMKJPLITSlEoZYy/1g91XS17V3/Lz88/QUFaCiYWlsx79EkWPPkCFrYdJ79dyEhPa4yVMgoq6ojP6+cVHVZu4DwMECF+R6c2FQSB+b7zEQWRpOD2q6POOMkRhZYtesU1xdy74152pO5AIVPw5sQ3eWDEA33vNafTdiyG6uokg/05b8Ok/+v0ISxUFrw47kUAfjjzAzEFMV2crISjjy9GZmbUVVeRk9h+4UVXiMiub9GzGEHGGWmugeMuSNEbcaPUktgQLCCKUFOK3X33AVD655/UZXRuEa/JxHxg+kYZxKhO0prvgUl9j6aIHGNtffpFfWuW0kiOuY3UxlecW9WYpGdqqWKIq/TiOZvdv9r0Ksv0i0IfLTNimE3X4ih7HVtfsPYCnRpSDzbePdFtIoNtB1Otqebnc50vt20gtSyVNeckg8gnQp5AIWs/IaOssJq//ncanRgIyNFp0qgpWU1e4joqitppGXQZAQ8fgZvWNHkCGDBgoNvYuZkz655gbn4pjMHjnBFkAmlnivj9/Ug2LI8k41xR/1+t7aeYjRuHz/p1GAcHoy0pIe2eeyn85hvD79MAc4JdOPDUNNbcO46PbxrJmnvHceCpacwJdkEpl/HgFD92LL2CyYEO1Gl1fLgzjrkf7yf/6K/SDoKuadHK0ZNs++IjPrvzRpJOHu+1Y2yIki40pg127J+V5d1EXVtD1vkzAFjY+eNysfWAgQ7xHemAwkhOWX51q9UOjSKEvp5QXfCOUtdpObReqkQcPccLC1tjdvzvE45v/h1R1DF4whXcufxLBk+4okuiiJFCzlhvWwAOJRR0evtLTqDk/UTctk5vOs93HgDbhXVMuMsLM2ujZo+b2xhxxV1D2F7W0i8qtSyVW7feSlR+FBZKC76a8RVX+V3VxSfRw6Qe6kAMrWfe+zDuQTC17dJhrvC4grk+c9GJOl44+AJqbdcXC2QyOR5BwwFIiznV5f20xdEcybw8uMQZUdTh6OOHtZNz80EXvl92vgQrpmPiYY1Z+HjQain69ttOHbPRxDypfxW36ItBjOokrfkejCMOkL4cRuVLH9wqsyYPgEYT89zKRr8oU0sjhrhIL57zOeVodf3nJN3M0qjjQUBgOax+/jA/Pn+If1ad4dzhbMoKet/4U28aqqMSdzXeJQgCdw+7G4Cfzv5EpbprJsbLjy9Ho9Mw0W0iE9zaNlIVdSLRezL45dUIsuKrMbaaxvgbXmbwBKmd89zBvXy79AF2f/81VWVtKNomNuAU1KV5GjBgoH1snM2YfmcQt7wyjqBJrsjkAplxJWz8KIrf3ztBSvQAaCHohyhdXfH6aTVWCxeCTkfhqlVoS0r6eloG+gFymcB4PzuuGenGeD875LLmF7Kedqasumssnywehb25irT8UowStgJQ7j+/V+cmU8jRqOvIjjvXK/vX6kQ2Rl3eLXqZ586g02pAsGBQ+JBGjyED+qM0kuM7Uqo0ijvaslUPQKvRkJJdRa1Wj/ZS885Xp53cnkpFcS3mtkaMmukJwLiFN2Hl5MyC/77AvEefxNSye0LjgPKNCrxSuk3cJbUNdwIvSy+G2w9HJ+qIsTjM7W+Gs+DxUcy8O4gFj4/itjfCyTCTPh987c0afeRO5p3k1q23klaehpu5G6vnribUJbSnn1nX0VsM7b5P79OhT2NrbEtCSQLfRHeule1iPIeNAHpejNLqtJzIOQGASYJUaNLYotcaVUUQvR4K42HlLOyulwTPkvXr0RQV6X1cR29JTyjNr6a6onOvzf6AQYzqJK35HlgjCTAyEe6Plgz8ZKZNJtM2jWJUVZMYZaXCx94MY6WMarWW1ML+k+zkEmDdQrW/EBGRWkSs3EwRZAJlBTWcO5zDP6vO8uPzh/nh2UPs/P4MZw5mUZpf3XcXco1i1O5md8/0nImXpRdldWWsi1vX6d0eyznGrvRdyAU5T4Q80ea4krwqNnx4kn2/xKGu1eLib8VNz4cSvmgU8x59klvf/hiv4aPQaTVEbttMRdEFX8b/vCbFnhougg0YuCRYOZgw9ZbB3PraeIZNdUeulJGTVMaWz0/z21vHSTqZj9iPFg0GAjIjI1zeeB3nl1/C/eOPUdgYTIwN6IcgCFw9wpV/lk3hucHZWApV5IrWTPu1hg0nM3vtvMI1YDAA2fHnOxjZNQ4nFpJbVouViZIpg9r3ShmoZJ6ThDy50rOx3cxA5xlU/7uLP57XakrW2lefZf3KtSRq/GjpxNaAAJZu4BXexuOtU15UQ+SONLTqZBzdE1DUpzvbuXuw5MOv8BsT1qn9tUW4nyS4HUkq7FeL8q3iOgrMHKC2DNL0MyO/kIbqqD+T/kQmk8JVAsc64zbIBplMYG+cVB02ub4qalvyNu7Zfg8ltSUE2wWzeu5qfK19e+759AT6ipxdEEMvxsbYhmdCnwHg6+iviS/ueotdQ0hFVtxZ1HX6dQPpw7mic5Sry7HTWVIUlwRc1KJ3Maa2cPcOcBgM5VmYRj2B9fypuH30IfJOnC8ZmymxcZa0hoHoG2UQo7rAxb4HMsxRmEzEVCb1/iscHHB49NHG8db1L5DinAvEKEsVcpnAICfJK6g/terJZAKTbgxo9bGGr4oUP2NufWEc93wwifmPjGD0bE+cfCwRZALlRTWcP5LD7h/PsfoFSZz6+7tYzhzIoiSv6tKJUz6TQZBBwXkobeq/lcvk3B0sVUetil1FrVb/DyKtTst7x94D4LrA6/Cz9msxRqcTidqZxq+vRZAVX4LCSM6kGwO5dtnoxio5ACcfP6577jUWPfcaE66/BUfv+i+ZlINkbv8K3R8PSAkeBgwYuGRY2Boz+cZAbnt9PCNneqIwkpOfVs5fX0Xzy+sRxB/LRdffT5r7EYIgYHPTTZiOHt14X9m27ZTv2tXOVgYMSFiZKrnTKgqAQ0YTya/SsvTXKG7/NqJXFvFc6sWonMR4tBpNj+//j3rj8vnDXTBSXDrD9EuJnedUVJZLsPW4Ant3876ezoDFfbANJpYqairVpMe2rJLwDJZajeJVDcJQG9EAc96GTprz7/v1NNUlW1BX/MHZfeubeevI5D33ug12tcTCSEFZjYYzWf38Ilomk4zMrTylhLhOMsdnDnJBTmxhLEmlSc0eE0WRfXH5AEwOsGdl9Eqe3Pckdbo6pnpM5ds532Jv0jlPrkuCVzgYtZfk1zUxtC1me89mqsdUNDoNLx58EY2ua5/RNi5umNvaoVWryTp3tkfmBk0teiGmwVi7uLbeoncxVm5w11/gEYZQW4qL9XosXGs73fo6kE3MDWJUF7nQ98DM2BqFcSgjXLwBsJw7F8tZsxrH2jhJXj8luVVUlUrCh6mlCqCxVa+/mZj7jXJkzv3BLSqkquSw0bSO6TO9AVCZKPAKtmP8tf5c91QI9yyfxFWPjmD0HC+cfa2QyQQqimuJO5rL7tXn+OnFI6x6+iA7VsYSuz+T4pzK3hOnTKxhyjOwaCUYNy8lnu87HydTJ/Kr89mYsLH17Vthc9JmzhadxUJpwUMjH2rxeFFWJb+/d4KD6xLQqHW4D7Zh8QuhDJ/q3mapuvfwUYxbdJP0j7oqin99jLWpw/khexoJ2WpDi5ABA32AmZURExb5c/sb4xlzpRcqYzlFWZXsWBnLmleOcu5wdqur1QbapzYpmaxnniHjoYfJ/+RTxF42ozbQ/9DpRDLPFxN3LIfM88Xti7uaWji3BYD5Nz3EE7MCUSlk7I8vYNaH+/h8dwJ1mp57Ddm6umFkZoamrpaCtJQe2y9AdZ2WbTHZAFw76vJs0QOIP5aLTG7NkAlD+t5geQAjk8sIDJEqSs63kqrXkNSckpSN+tpvwfIiM3xLV7jhBwi6ulPHPfLHds7tfR9d3VkQBEZdeRV2br0TVqSQywjzrfeNShwAvlFz34Olpzv9OwWwNbZttPXYkrSl2WOJ+RVkllSjUojsKfqSjyI/AuDWIbfy4ZQPMVGYXLy7/sH5rVKlWKt0XQxtC0EQeH7c81goLYgpjGH1mdVd3o/PqBA8gob1aBtxg3n5qOGTuWv5l1z//Bv6bWhqC7dtkMROTQ38cjNE/dyp679GE/OkgWdi3r7rsoF2afA9+F2UKqSMlNKLRrxoNa2hMqo0vxoLW2msmZUk8vRXMQokQcpnhIOUrldWS1J5DQ9uj8XCRMHsoa0rvSpjBZ5BdngGSX3g6lotOUmlZMWXkBlXTG5yGZWldcQfyyX+mNRrbGqpwjXQGrcAa1wDbbBxNu25E5gr/tvq3Uq5kruC7+LtiLf5NuZbFgYs7NCEvEpdxSeRnwBw3/D7sDVuMuLTanWc3JHGsS3J6DQiKmM5E64LYMgEl849l91vUJxXgEruQGGpmo3vvYbb4CAm37IE18DB+u/HgAEDPYKJuYpx1/gxaqYnp3dncGpXOiW5Vfyz6izHtiQzerYXg8e5IFca1nb0QeXuhvXChRT/9BMFX3xBdWwMbu++i9zKYHL8byDxZB77f41vlthrZm3EpBsD8Bvl2HKDvLMg6sDCBaX3eB7xlTF/uCvPbYjmYEIh720/z6aoLN5cGMwYr66Z416IIJPh4j+IlFORZMWfw8nXv9v7bGDHmRwq67R42JowxuvybFmtKqsj/VwxAAFjDSl63SUwzIlTu9JJPlVAXbUGlUnTeaqDlw+WDk6U5eeSUutMwNIYyVC6Ildqi/IK75QIUFlSzM6VX5AQIbWgGZs7cu1TT+IaOKTHn9eFjPezZ+fZPA4nFXL/FS27DfoVKtOOx7TDfN/57MvYx5akLTwy8pHG64O9cQUgq8Xe7zf+SIhBQOC/Y//LrUG39sSse4fsU/C7lACH3wzIP9PczNzSVRKiuiDctYejqSNPjn2SFw+9yGdRnzHVcypell6d3s/Mex/pUbFcrVUTmRcJQKhzKIIgYGzeicpQlSnc9BNsehTdiTUU/n6Asud+xmf9OmTGLcPTLsbZt74yKqUMnU5ENoC8+gxiVA9QXSeg0+SiEasAKN+xA+sbrsd40CAAzK2NUChlaNQ6clMk0amhMmqwc0ObXv8To4DGvmaAT9ecRBTgmpFuGCv1+4JTGsnxGGKLxxDpJFFTpyUnuYzMuGKy4krITS6jqqyOhON5JByXDO5MLJS4BtjgFmiNa6A1ti5mvbK6tjBgIV+d+orMiky2p2xv7Odui29jviW/Oh93c3duHnJz4/356eXs+uEsBelSNK1XsB1TbhmEuU3HHx7NSI+Aw5/jayFy9+0Pciy2iMitm8g8d4Y1LzxBQGg4Exffga3r5buiasBAf8XIVMnYeT6MmO5BzN5MonamUVZQw56fznN8awqjZnkSNMG10VvDQOsIKhXOLzyP8bBgcl56mcq9+0i+/gbcP/0U40GBfT09A71I4sk8tn3VMpa7sqSWbV/FMOf+4JaClOtIeDIBipIaU/S87c1YfXcYG6Iyee3Ps5zPLWfRl4e5OcyTp+YMxsqkewl1LgGSGJUdf55Rs3vOML2hRe/akW6XbcXQ1s++oLYsGXuvyVg7du/C3QA4eFpg42xKcU4ViSfzGRLeVP0kCAIBoeM4sWUjCRGHpUopn3bMkttBq9Hw8/NPUJafCwiozMdxx3tLMbft/RTn8HoT84jkItRaHUr5AFjY0aqhsqBlNVoHTPGYgqnClMyKTNacW4O1kTUOpg7siCvA1Ot/lMuyMZYb887kd5jmOa2XJt8DlOfCmsWgrpL8eW/+VUqI64YY2hkW+C/gr+S/OJx9mJcOvcS3s79FJnTuddPTn8HRBdFUa6px09nhZdrFSkK5EhZ8gTD8ZkrvfRl1VhYl69dje8stHW5q62KGwkiOukZLcU4ldq4Dp0V6ALzj+z8VNUXUlf9ETJ7UU63Jz6fou+8bHxdkQmN1VG2VVDVlalUvRtVXRmWV1lBS1X8d8Euq6tgeK5UJ3xDS9XJdhUqO+yAbwq7y5dr/G809H05iwbJRjJ3vg9sga+RKGdXlahIj89j3Sxy/vBrBt08e4K+vojm9O52CjIrOmwhnn4J970N+XLO7TRQmjasO30R/g05su9Q/pzKHVbGrAFgWsgyVXIVWrePopiTWvXWcgvQKjMwUzLgriHkPD++8EKWugY0PAyIMvwnjEVcz6eY7WfLx1wydMgNBkBEfcYg1LzzRo2Z7BgwY6BwqYwWjZ3tx2xvhTLw+ADMrFRXFtez/NZ4fnj/MyR1p1NX0vNfM5Yb1ggV4/fwTSldX1GlppNx0E2Vbt/b1tAz0EjqdyP5f2zecPbA2vvWWPaUJOA1tdpcgCFw7yp1/ll3BDSHuAPx8NI3pH+xl86msbrW3ewwdjl/IONyHBHd5HxeTX17L/nipDWnBZdqiJ4oiGWePo1Mn4upvEKJ6AkEQGk3g41pp1fOvb9VLjIzolseZXKFg9JXXIlc6obK4hck3335JhCiAQU4W2JgqqarTcjqj5JIcs1vE/w3v+cHv93Z6UxOFCUF2UgjWWxFv8dT+p1iyfQmxsqeQG2djpbLhuznf9W8hSl0ttZGVZYJdAFz3HcgVkvDkMwmGXSfd9pIQBdL74qXwlzBRmHAi9wS/nf+ty/uqKiulvLD7LaINflGTYxz53323kXD8aNd2JAgIfpOwvUfyNi76ZgXi1mc6THCUyWU4eUkFLgPNN8ogRvUAaq1UYKaQN6msF6bpAc2Mq6GpMsrKRImbtTS2P5mYN6DViRxOLOT1LWep0+gY5GROsFt7ZnWdQ6GU4xZoQ+h8HxY8Ppp7l0/m2v8bTdjVPrgPtkGhlFFToSbpZD77f43n19cjWPnkfrZ+eZpT/6STn17esTi1+y3Y9Rqc+7PFQzcNvgkzpRkJJQnsTd/b5i4+jvyYGm0Nox1HM8NzBrnJZax96xjHt6ag04n4jXLg5pfGMSjMuWtqe+IuKIiTVhPmvNV4t4WdPXMeXMrt736C7+ixjJm3AKWqycfLIEwZMNA3KFVyRkz34LbXw7ni5kFY2BpTXVbHod8T+PG5wxzfmkJttUGUag+ToUPxXr8Os/DxiNXVVMfG9vWUDPQS2fElzVrzWqOiuJbs+JKmO+qqOkyUtTFT8e51I/jlvnH4OphRUFHLf9ac5K7vj5FeVNWluXoEDWPBk88zfPrsLm3fGn+ezkKrExnhYY2vw8BZse4MmedS0NaVADLGXDm+r6dz2RAYKrU7ZpwvpqK4+XvINXAwplbW1FZWknnujN77FHU6orZvIfV0VON9VZUBKMxuws7dm+Apl04wldVbngAcSijsYHQ/wM5PMjBPPQTVJZ3adGfqTo7nHm9xvyCIIMIjIx8i2L7nRPBe4fBnkHkcjK2liigT6z6Zhpu5G4+NfgyA5SeWk12R3el9HP1jLV/eewtHN3RdzGogIjsC41oZRpnVqGuqsffofOvghVgvXIjczhZ1di6lv34Ha26C2op2t2nwjcodYL5RBjGqm2g1OnSi9GtU2TUlHQgm7YtRJhaqxp8bfKPO5fQvJXNbTDYT39nF4hVHWHciA4Ds0prGCqneQK6U4RpgTchcH65ZOop7PpzMwifHEHaNLx5BtihUMmorNSSfKuDAb/GsfeMYK5/Yz5YvThO1M438tPKWK6t+9SsMSbtbHM9SZclNgyTz8BXRK1pdTY0piOHPJEnI+r+RT3Lo90TWv3ucoqxKTCyUzL43mDn3D2sUGLvE4LlSmsKCLyQju4uw9/Tm2qdeImzB9Y33pZyK5JtH7iZqx9ZeSf0xYMBAx8iVMoInu3HLa+OYdvsQrBxNqKlUc3RTEj88e4ijm5KoqVD39TT7LQobGzxWrMD51VdwfPzxvp6OgV6isky/hZNm4zY/Bp+HQvzODrcb52vHX49NYumMAFRyGXvO5zPzw718tTcRdT8IGmhq0XPt45n0Hie3HwTA2MIDa2frvp3MZYSlvQku/lYg0ui12oBMJmfmff/htnc+wWPoML32V5ydydpXn+Wfb79kx9efUFdTTXFOJTF7shAEOROvD0B+iVvlxvtJ10+HEgeAGGXrC/aDQNRC4j96b6bVaXk74u22BwiwMmYlWp22BybZi4Q/BmPuhBt/lIS5PmTx4MWMdBhJlaaKV4680umKWFt3qdMnLeZUt+ZRranmVP4pPHNNQRRx8vXvOEWvA2TGxtjecScAhecsERP+gR+uhsq23yMNiXo5hsqofxe1VRpEJCHA2N4e65tuBEBm0lx8snZsEqeUxvJm7v1BLv3PN2pbTDYPro4ku7Sm2f3lNRoeXB3ZmAjT28gVMlz8rAi50purHx3JPR9OZtF/xzD+Wj88h9qiNJJTW6Uh5XQBB9clsPbNY6z8v/1s+fwUJ3ekSUZu3lOlnaUdkVZaL+LWoFsxkhsRXRDN0ayjzVJ+tFod7x57F4DrLG7n9JflRP2dhihKq1WLXwrDf0wrpqtdwSsc/Ge0O0SQNb1lT+/cRlVpCf+s/IJVTzxM3NGDhuQ9Awb6CLlcxpBwF25+eRwz7w7CxsWMumoNx7em8MNzhzj0ewJVZf23FbsvEeRybG64AUEhVRnr6urIWPo41dHRfTwzAz2FmaVRx4MuHKeulpKaCuJapOG2hZFCztIZgfy1dBLjfG2pUet4669zXPXpAU6mFXdqvqIoUpafR34PJOol5FVwOqMUuUxg/ojLV4xKi5Uu6NyDRvTxTC4/Glr1WkvV8w8Jw9Hbt8OqfJ1Wy7FN6/nhyf+QcTYGpZExY+Zdi0Kl4sBvCeh0It7D7PAcatcrz6E9GnyjTqQVU6Pu52IMQGB91WTcdr03icyLJLcqt90xOVU5jSbY/RaFCq76GHwm9/VMkAkyXpnwCiqZioOZB9mctLlT23sEDUMQZBRnZXSrVS8qLwq1Ts2gPMljOXDcxC7v60JsFt+EzMKCulI5Ffl2kHkCvp0NJWmtjm8Qo4qyK6kbQJX5BjGqm9RWqSV1HJArlYjV1QDITJo8gxJP5nFwXULjv9U1Wn549hCJJyXD7qZEvf7RpqfVibyy+QytyRoN972y+Qzazno39QByuQxnXytGz/biqv+M5J7lk7juqRDGL/TDK9gOlbGcumoNKdGFHPo9gXVvH+ebt7LYXP46kaVzyTlyqEUcu72JPQsDFuJTOJzD7+ez4cOT/L3yDBs+PMmKp3dTHitwRcoN2O8YQ2leNWZWKuY9NJyZS4ZiYt6NaiiAU79IxqxdYN5j/2XakgcwsbSiODuTzcvfYs0LT5BxtqVBrAEDBi4NMplA4FhnFr8Qypz7g7H3MEddq+XkjjR+fO4Q+9fGtWi1MNCcwv99Rfm2baTecisl69f39XQM9AAuAdaYWbcvSBmZKHAJsJb+kfAP1FWAlQe4h3TqWH4O5qy5dxzvXTcca1Ml53LKWfjlIV7cGEN5jX5Vimf27WLFI0vY/f3XnTp2a2yor4q6ItABe3P9RLmBRn5GGTXlyQAMn25o0etp/Mc4IpMLFGZUUJjZfqtOa+SnpfDz80+w76fv0Kjr8Bw2kjve/5zRV15FWmwxabGFyOQCE64L6IXZd4yvvRlOlkbUaXREpnZOOO4TBl0p3cbvAK1+F/35Vfk9Ou6SkhkJf78E/bBqy9fKlwdHPgjAOxHvUFCtv6hkbGaOk69U3dWd6qiIHKlFzzZfklUGje8ZMUpuYYHNzVJgVkHOMLB0h8J4WDlbSpq9CDMrIyzsjEGE3NT+U+DSEQYxqpvUllcDkrgh02qoiooCmtr0GtJjqsubnwA1pMcknsxrFKPO55aj6Qfl5BHJRS0qoi5ERGrXi0guunSTagOZXIaTjyWjZ3kx/5ER3P3BJK5/JoTwRf54D7dHZaJAXaMlrXIohyvuYP3PMr5Ztp/Nn0RxYlsKOUmlaLU6ZuoWMStuCcrq5hVtmnKYnnA7Q7InABA0wYXFL4XhPdy+tel0jpxoybT8i3AoTOz05nKFglGz53PPJysYt2gxCiMjsuPP8+vLT7Pr+6+6Pz8DBgx0GUEm4DfKkRueHcu8h4fj5GOJRq3j9K4MfnzhEHt+OkdZQXVfT7NfYnvXnZhPm4ZYV0f2c8+T/dLL6OoMVWUDGZlMYNKN7V/o1lZrOL4lWarwjf1DujPoGimlqZMIgsD1IR78s+wKFo52QxThh8OpzFi+l20x2R1WETv6SBcoOQlx6LpxAabTiWyIksSoy9W4HODU35Eg1iCTG+E5dEhfT+eyw9hMiVewVD3UmpF5TkIcWz99n21ffsTZg3tJjz3d+LotzExn9dNLyU2Kx8jUjFkPPMp1z72GlaMTWo2OA79JwQIjpnm0sBS5VAiCQPhAatVzD5U8k6qLIeOYXps4mDr06LhLRlmWZFh+8CPY/0Ffz6ZV7hh6B0Nsh1BWV8abR9/s1Laew0YCkBYd1eXjR2RH4JVjiiCCk28AVo7da9G7ENvbb8P6+utwff8juHu71CJangV/Pt6qp6JzfXVUbpJBjPrXUFte2VgZpcsvQJ0qlc7JTEz1To9xtzbBTCWnTqMjuaCy1+fcEXnlbQtRXRl3KZHJZTh6WTJqpifzHhrO3R9M4oZnxzJhYjU+RkcxklehqdWSdqaIIxuSWP/uCVYs3cuJn7IAEGh+0is0/CfAVY+MYOptQzAy7V5sNCDFwm54CHQaCJgh9aB3EZWJKRNuuIW7P17B8BlzEGQy3AcP7XhDAwYM9DqCIOA9zJ5F/x3D1Y+NxDXAGp1GJHZ/Fj+9eIR/Vp2hJLdrRsuXK3ILC9w/+xSHxx4FQaDk119Ju+121LnttzgY6N/4jXJkzv3BLSqkzG2M8A+R2t2PbUlh/5qziOe2SQ8OvbZbx7QzN2L5DSP56Z4wvO1MyS2r5YHVkdz7w3EyS9oWg+3cPVCZmKCuraEgLbXLxz+RVkxGcTXmRgpmDnHq8n76M6IokhqTi6Bww8kvGHl9u62BnmVQWEOqXm6L4J7zh/dz9sAeYvfsZOsn77H21WdZ8fDdxB89hJ2bB34hofiPHcedH3zBsKmzGlv6Tu/OoDSvGhNLFSFzvS/1U2pGo4l5YveTzXoduQICZko/x23Ta5PRjqNxMnVqcZ3RgICAs6kzox1H99Qsu09dFaxZDOXZ4DAYwu7v6xm1ilKm5NUJr6IQFPyd+jd/p/6t97aewVJbcVrMqS5ZnZTXlRNTGINXjiTkBo6b0Ol9tIfCzg6X117DyNcHrNxhyTbpe3HRylYXahpNzJMHjom54Rujm9RW1CJTuGBt5oOHh3fj/SYjRuidHpObWMogZwsi00o4k11GgJNFL8+6fRwtjDse1IlxfYlMJuDgaYHDwvGMTLgFUWlO4Y0RZKZpyYorISu+hJpKqWqtrS8IkMRnubIHtduDH0HOaTCxgXnLu7TyezHmNrbMvPcRxl61CKsLjPNO/7ON0rxcQq+5DiPTSxPVa8CAgeYIgoDHEFs8htiSFV/M8a0ppJ8t5tzhHM4fycE/xIkxV3ph53p5Jm11FkEmw/7BBzEOCiLzyf9SfeoUyYuuw+OzTzEZObKvp2egi/iNcsRnhIN0flRWi5mlES4B1shkAq7+Gez7NY7ofTnUGN/LdM/fkbuN6ZHjTvC3Z9vSyXy+O4H/7U1k59k8DiXuZdnMQO4M90ZxkWGzTCbH2S+QtJhTZMefx9G7awtGv0dKVVFzgp0xUfVe1HlfkptSRk2lA2b2N3Pd8z17IWagCa9hdqhMFFQU15IVX4LbIMmfJv7oIY7/+UeL8RVFBWxa/iZXL3uWuY88gVypbOYrVVVWx/EtUmvl+AW+qEz69pKwwTfqVEYpFbUazI36+SXqiMVg6wdBV+s1XC6T83To0yzbswwBAbEVM5SnQp9CLusnnxM6HWx4ALKjwMQWFv+it39fXzDYdjB3Bd/FiugVvHHkDUKdQ7Ey6ni+roOGIFcqqSguoigzA7t6U3N9icyNRCfqSAsz4XqL2xgc3rteWqKxNcL13ze/syAe7KXKYyffJhNzURS7lvB+iTFURnWT2ooaZEoPXK3c8PUNBMA0NBQjX59Opcf0J9+oUB9bnC3bFpoEwMXKmFCflqlv/RZTW7hvN8JTSdj7uzJimgdXPjCMJe9NZPy1+qVB6Pv37JC8s7BXMkXnynfBvIcM0OuxdnZp/PCpq6nmwC8/ErHhN7559F5ObNmIRm1I9jJgoC9xDbDh6sdGseipMXgPt0esT0n65dUI/voqmvy0vv8e6C+YX3EFPut+wygwELG2FrmNTeNjolZL5dEISv/cQuXRCERt//OzMNASmUzAbZANgWOdcRtkg6w+0GXYFHdmLglCJuiIr5nM1tLnUat7zrrAWCnn/2YNYuujkxjrbUNVnZbXt5xlwRcHic5ouYrsGjgYgOz4c106Xq1Gy5bTUtX1tZdxi158hFSx6DPcHlV/FxAGMAqlHP/RUgtXg5G5TqdlVwe+ZrtXfY1MIW9xUXpkYyJ1NVocPC0YPM6ldybdCdxtTPG0NUWrEznWD2xAOsR/Okx9Bpz070SY4TWD5VOW42ja/LzfydSJ5VOWM8Or/RCjS8ret+HMRpAp4cbVYOvT1zPqkAdGPICvlS+FNYWN4VMdoVQZMf66m5n94FLMrG063uAijuYcBWBYYCjjFt6IpUPPXtM1UJeeTuYTT5L5+LLmD8T8LqXOHvgIRBEHdwtkCoGaCvWAsYIwiFHdpLZK8rEwktdIZZvQeELcmfSYwY1iVN/3eMplAqE+rb8hG77KXroqCLms/6utzXAdJaVAXIAgE7D30q8SwdiiJ9rzNFJ7nrYOAufAsOu7v892UBoZM+u+/2Dr6k5NeRl7fljB98se4OyBPYi6vvcnM2Dg34yzjxXzHhrODc+NxW+0AwiQdDKftW8e48/PT5EzgMqsexOVpyfev6zB89uVqLy8ACjbsYOEadNJu+MOsp54grQ77iBh+gzKduzo49ka6A6BY52Zu0iGQqYhLdeezR9HSUExPUiAkwW/3jeetxcOw9JYQUxmGdd8foBXN5+horbJjNglQBKjsuLPd+k4u8/lUVajwdnSmHG+lz6h7FKg04nERSQj6moIDL082xD7E4H1rXqJJ/LQqLVkno2loqj9trbywgIyz8Y2uy8vtYyzh6RU7Ek3BjZL+O5LwgdSq14X0ZQPpSLhKapS76U68yaqUu+lIuEpNOX9yF4jeh3sfUf6ef6H4D0wKh5VchWvhL+CgMCmxE0cyDyg13ZhC64neMoMjM07X5kekR0BQKhLaKe37QxiXR1lW7ZQvn07tQlNoWjkRIOog50vwY7nkcvBwUPqsMoZIL5RBjGqm9RWqhF15eh0pdRppROm6hMn0FVW6pUeY24jlagHuUgvnP4gRiXklbMtRlrpsjJpLsA4Wxnz5a2jmRPc96soPUWOZSIVquJWS2YBRETKVcXkWHbeZLwFUashKxKMrKQP+F4unxQEAf+x47jj/c+Zed8jmNnYUpqXy9ZP32f1s4+Tk9i+p5kBAwZ6HwcPC+bcN4zFL4QRGOqEIEBqdCHr3znBxo9OkhU/ANKFehmZqSkmw4YBkhCV+ehjaC7ykNLk5pL52FKDIDXA8Zoxjav/LwwjUwXZiaX88cFJKkt7NoFSJhO4KdSTf/5vCteMdEUnwrcHk5m1fC9/n5FeVy4BgwAozsqguqLz1Yp/1KfoXTPSdeAt3ulJZlwx5QVHqC39kozYv/p6Opc9rv7WmNsYUVejJeV0IRUl+n03XDhOFEUOrI0HEQLGOuHi139ar5p8owaAiTlAXSWc2QSHPtVr+LaYbB5cHUlOaR3aKj80ZSPRVvmRW1rHg6sj2RaT3csT1hO5EhQmEP4fGH1bX8+mU4x0HMktQ24B4NXDr1Kp7j0v5uKaYlJz4pkSaY99iq5LnlP6YuTnh8WM6QAUrvim6YEZL8HM16SfD38GGx7A2VsS1XKT+15T0AeDGNVNaqs0aKoPcyoznjNnoxvvV+fk6JUeM/GGAGQygUHOUmVUXnkthRV9F/ut1Yn8d91p6rQ6pg5y4MTzM1hz7zg+vmkka+4dx4Gnpg1sIervl+DTMZB9uvGugpoCDnr/DtBCkGr49yHv3ymo6YGVmhE3wxVPw5Vvg6Vr9/enJzK5nOHT53D3R18z4cbbUJmYkJeShEzeT3rTDRgwgK2rGTOXDOXml8cxJNwFmUwg41wxf3xwkt/fP0HamcJePdkZCIhaLblvtJGWU/+7yX3zLUPL3gDHxc+KBctGY2qpojCzgt/fO0Fpfs+3HDhYGPHxTaNYtSQUD1sTskpruPeH49z/43FKdSom3HAr85c+jULRucrokqo6dp+TItov5xS9+IhcdOo0QMTG5dKd0/xbEWQCgaENRuY5mOvZVnThuITjeWQnlqJQyQhfqJ9NxaWiQYw6k11GSdUASFAtzYS1t8E/r0Jt+4K1VifyyuYzrS57N9z3yuYzaHX94Ds+6Bp4YD/MeKWvZ9Il/jPqP7iZu5Fdmc2HJz7Ua5uC9FSO//kHhRnpeh/nWM4xvHJM8c4x49z2v3vdn8nuvvsAKP3zT+oyMpsemPAoLPgfCHI4/StOWd8BA8fE3CBGdQOdTqS0UI2IdNIru+BkRWZiArSfHjPn/mD8Rkm9peZGCrzsJCf+czl95xey6lAKkWklmBspeOPaYSjkMsb72XHNSDfG+9kN/NW9vLNQmABJuxvvcjB1INnuNDsCv6VSVdJseIWqhB2B35Jsd7pn4lYVKqnHfOTN3d9XF1AaGzNu4Y3c/ck3XPnQ481MWc/u301Zfl6fzMuAAQNNWDuZMu32Idzy6jiCJ7shUwhkJ5Sy+ZNTrHvnBMmnC/61olTV8RMtKqKaIYpocnKoOn7i0k3KQM9QVwk7X4askyCK2Lubs/DJMVjaG1NWUMPv752gMLOiVw59RaADO5ZewYNT/FDIBLbH5jJj+V7OOYfhHzYBpXHnAlu2RGdTp9Ux2Nmi0RP0ckOr1pFwIg1RK70fveoj0g30LoFhUjtkakwhdh6BmNvatzvews4etyFSC5i6Vsuh36UWnzFzvDC36V9BRI4WxgQ4miOKcCRpAPhG2QeAjY9kvZG0p81hWp3IT0dTyS5tO4VcBLJLa4joK7+sukpJXGvAPgD6i5l6JzFVmvJy+MsA/Hr+V47nHO9wm4O//sjeH1eScOyw3seJyIloTNEbNH5il+baGUyGDcMsfDxotRR9+23zB0culkzmFSY4Fa0HoCC9Ak1d/1+YM4hRXSTxZB4/PHuIrAxAlP7Q0Wdk5NlLEZHVZ882rsz6jXLk9jfDWfD4KGbeHcSCx0dx2xvhjUJUA0Oc+9Y3Kq2wive2S94IT185GFdrkz6ZR6/iN026TdzVeFdD3GqKXTQ/jX6FTUGfsjNgFZuCPuXn0a+QYhfd/bjVjOOg7T/G4aaWVgRNntb47+KcLLZ9+RHfPn4/e/6/vfsOj6pKHzj+vTPpvZEGIYQUQgi9BEIvAqI0da2A6M/VVRS72FjUXdvuWrbYCxZULIACKk0BKYEAIbRQAgRCSU9I73N/f1wyMCSBhExmUt7P8/CQ3HvmzplzZybnvvec93z5yVVNSRBCmJebjyMjb+/GzL/F0ntMEDa2OjJPFPDLu3v59uUdHN2VWWuJ77auKivLrOVEC5K8Bja/Bd/PNm5y7+DIDU/2x7ujMyUFFSx7I4G0Y81zt9fRTs+8iZGsnDuMfp09KCqv4oUVSdzw3lYOnG3cc/54fopeW05cfvJADmWF2mps3h2DcPFqm3mxWhrvQBd8glwwVKscT8xhzOx7L1t+9J33ojsfVEhYc5KivHJcvRzoM66zJarbaDWjo+JaQ94oRdHyvwIcWWWyK7e4gp8Sz/DI4t0M+Pta/vrTgToOUFtmYf0Bq2ZjMMDSe+Gj0XC6bdzIGRwwmBvDbwTghbgXKKu6fLt2jtau31P372nwcySkbMM/RwvoRgy2TF6tmtFR55YsoSr7ks9IxHi4cwWuzlU42ZdjMKitYkEcCUZdhWO7M1n1wX6Kz9VMp9OCThXlsL/Hn8n06c2ZOQ+aJFOtb/WYi9XcPUuyQjBKVVWeWbaX0spqYkK8uH1Qy/wj1WSho7X/T8ZBpTbkv2a5VQAUOOt+lKM+CZx1P2rM2N6k5VZzj8Nn12tf8sUt84+robqajpE9qK6sZNfKZXwy9x52LF9CVUUrGCYtRBvn4mnPsJvDmflyLP0mdMbWXk/O6SJWf7Sfb17azuHt6Riq28eCBDYdGjZCtaHlRAty4Pzy9D2mm+RTdHa3Z9pj/QgIdae8pIrlb+/m5IHmyykT6e/GD3+J5W/TonGz05FzZD8L/vZfXll5gJKKqis+/lRuCTtO5KEoMLVP2w1GJe+omaIHnXv1sW5l2hnjVL3t6YTHxDLlsWdrjZBy9fZhymPPEh4TC0BBTim712jnK/bGMGzsWuaol9jWljcqYgIA6pE17DuVx39+S2b6u1vo//e1PLw4kR8Tz5JXUomjbcMuuX1drTBa7fe/waGVUJpnHGDRFjw+4HF8HX05WXCSdxPfvWzZzudHdp45nERlxZXT5WQUZ6BLzkGHQoeuXXH39TdHla/IKSYGh169UMvLyf3qq9oFggai3L8Zv0jtb096K8gbJcGoRjIYVDZ9e0nS5/MfXEXRVtNLDrsJFaXRyVS7G5OYWz6K+d3OU2w5moODrY7Xb+xVZ7CsTfCJALeOUF0OJ7caNzfbcqsGA/z0EFSVgoMHOHo1ofLNx7tjEH+a/zI3PP0CPp27UF5czB9fLeTTR+7jwMbfMBjazh8nIVorJzc7hkwPY9YrsQy4rgt2jjbkpZewbmESX7+wnaQtZ6lu40EppwH9sfH3r3/xB0XBxt8fpwH9LVsx0TTlRXDkfF+px/Raux2cbZn8cB869/CmqtLAL+/sJXnHZaZrNpFOpzBzcDBrHh3B1KzVDMndxg+/J3DNm3+w/tDlp7PXjIqKDfXG371lTYMyl4qyKlL2ZmOo0oIbMkXPsiIG+oECacfyyc8qJTwmlj+/8wk3//UVJs19kpv/+gr3/O8TYyAKYOuSY1RXGugY4aGt3tpCxYR4oyiQnFlknVFCjZBfUsnPhSGU6RxRijN57t0veXPtEXannkNVIdLflb+MDOXbewez+6/jCXB3oL6rKwUIcHdgUIiFrxP2LIbNb2o/T/kfBDXvqnCW5Grnyvwh8wH4POlz9mfvr7esV2AnXDy9qK6s5Ozhg1c8dnx6PF3SnQHoPmSkeSrcAIqi0OGhh+jw+GN433133YXcO+HfVVuYIONYHnw7E1K3W6yOjSXBqEZKSz530YioGucv1BU9KArlDl6c8whrdDLVmpFRRzMLqaiy3AVFRkEZf/9Z++A9fk03uvg4W+y5LU5RoOv50VEX5Y0CLSC1+sbVfDrhU14f/jqfTviUVTeuuvpAFMDOT+DkZrB1gin/BV3L/cgpikJI3wHMfP3fTHzgUVy9O1CYk8XvC9+nrKh58nQIIRrPwdmWmMldmfVKLDFTu+LgbEt+VinrvzzEovlx7N94mqrKthlAVvR6/J595vwvl3Trz//u9+wzKLI4Q+uSvFq7aePVFfx71VnE1k7PpAd6Ej7QD4NBZc2nB9i/8XSzVsvf05ngbtqqet11uZw5V8pdn+1gzlcJZBaYXihXG1TijmXz5baTAEzp3XYTeqfsyaayLA/VcA5Fp6NT957WrlK74uxhT6duWlLyI/HpAOh0eoJ69KL70JEE9ehlnJoH2qqHxxIyURRt4aTmTrTcFJ7OdkSdvx6Ka2Gjo1RVJelsAe+sP8qf3t9Kv7+vZc7iA/xeqb3/J9olMj7Kj1dv6EncM2NY9cgInr42kpiu3jjY6lkwOQqgVkCq5vcFk6Msm5s3dTssf0j7efjj0PsWyz23hYwKGsW1IddiUA38detfqawnZYqiKI2aqrfj+Bb8crR80BGDmz9f1MVchg/D589/Ru/qWm8ZvxDtM5Rx+CwcXA5fTIUjq7WdhmpI2QT7ftD+t/KAAxurPnsrVFxQe+ieahzSeOGLv9zOrWanMZmqc8zlo82dPB1xdbChsKyKY1lFFkl6qaoqzy3bT2FZFb2DPLh7WEizP6fVhY6GxEVwbH2tXXqdnoH+A83zPHkntdX7AMa9AF6to211Oj09Ro4lYsgwEletRG9jg5PbhaV/c86cwrtjkBVrKIQAsHe0YcC1Xeg9Joj9f5xh99pUinLL2fjNEXb+coK+44OJGh6IbQudjnG13MaPh3+/TcYrr1KVnm7cbuPnh9+zz2j7RetSzxS9S+n1Oq65KwoHJxv2bTzDxm+OUFpUyYBJXZrtAjsgvBunkvZxe1eVHl268snmFH7el8YfyVnMmxjJ7YM6syYpnRdXJJkkKH5z7RHcHW1b9wrE9TgSn4Gi2BM++Da8Aw3YOzlZu0rtTrcYf04fyuNIfMZl3/8Gg8qm77QZHVHDO+LTqf4L2JYiNtSbA2cLiDuWY/WproVllWw5ms36Q1lsOJJJxiXXgWG+LlR7j4eUeO6LqkZ/y4B6jzUxOoD3ZvSr9V3h7+7AgslRlv2uOJcKi2/Xkq9HXg+jn7fcc1vY04OeZtvZbSTnJfPxvo+5v8/9dZbr3LMPSZvWXzEYpaoqB07uJtzdQIh7CO6+fs1R7QZRVRUMhlo34HyD3VAUKCq1p6jnDbikLoVvboOB/6dNySw4e6GwWyBMfB2ipli49hoJRjWSs5t9rW16u26oBj8U/YWlU+0rTOdoNiSZqqIodPd3I/5ELgfTCiwSjFqxN411BzOw1Sv848ZerX+1vIboOgo8u0CngVo0uDlWi1BVWDEXKouh8xAY+GfzP0czs7WzZ+CUG022ndi7myUvz6fbkOEMu3UWHv5tr5MtRGtja6+n7zWd6TmyI0lb0th9Pknt5u+T2bXqBH3GdSZ6ZEfsHNrOn3y38eNxHTtWW10vKwubDh1wGtBfRkS1RuVFkLxW+7mOKXqXUnQKw2+NwMHFlh0/nyB+RQplxZUMuykcpRn6MAER3QHIOnaEZx94hKl9Anl26T72nM7n+R/388nm46Rkl9R6XGZBOfcvSuC9Gf3aVECqtLCCUwdzUXQOjLh9Oh5+Eoiyhq59OrDx68Ocyygh82Qhfl3qvmY4uOUsOaeLsHeyIWZK67gpGhvqw0ebUqySN0pVVZIzi9hwOJP1h7LYcSKXqosWCnGw1TE01IdRkb6MiuhAkJcTlPWFkpvQN+Cm88ToAK6J8ic+JZfMwjJ8XbWpeRa//vrtJSjJBv+ecMOHLXrmRlN5OXjxTMwzPPXHU3y470PGBY8j3DO8VrnOPbWRUdmnTlJZXoatfd3TrE8XneaI7VmOD7dh4w3fN2vdL6do02ay3n4b9xum43XHHSb7bO31eHdyIftUERm9XtFWztzzNcR/WPtABWnw3Sy4+QurBKTaTs/UQgLCPXD2sDeZqmfj0PdCAVXFvjwPj3NHTR7X0GSqkQGuxmBUc8spKueF5drqDnNGh9HNv+XfLTELZx94uOGrJVyVhC+0ZV5tHGDqO23mSz4t+RAoCofjNpEcH0fva65l8I23moycEkJYh42dnl6jO9FjeCCH4tJIWH2Sguwy4pYdI2H1SXqPDaLnqE44ONtau6pmoej1VxxxLFqB7CNg5wLuncAvukEPURSFQZO7Yu9sy+bvktn7+2nKi6sYPSsSvd68f28Dw7VpejmnUykrLqJHoDtLHxjKom0n+ceqQ3UGokBbql0BXlyRxDVR/m3mZt+xBG0Vzw6dXSUQZUV2jjaE9PYheWcmR7an1xmMKiuuZNtPxwEYeH0Iji52lq7mVRl4PjiTmlvCqdwSLeDTjIrLq9h6LIcNhzPZcDiLM+dKTfaH+DgzqlsHRnXzJSbECwfbS256OLhp/xpIr1OMqwZazfVva9coo54GuzacnuW8iV0m8kvKL2w4tYG/bvkriyYtqrUwlauXD7e88Bp+oeHY2tUefFIjPi0egF4+vXBz9mjGWl9eRepJyg4coDovD8+bb0axNe3b+YW4k32qiPSTxYRO+682Xa+irrQr5/9arXoaIq9rnkEal9E2rpAtSKdTGH5L7WgqYMwRFX70BxTOR9EbmUy1ZjTUofTmT2L+0sokcosriPR35YFRYc3+fO1K8FBtRNSY58E71Nq1MZshN97GzNf+TZfe/TBUV7F71Qo+mXsP25YsprKsZSeaFKK90Nvo6DG8I3e8OJhxs7vj4edEeUkV8StS+PK5rWz78RilhbJSpmghOvaDxw/DjCWXnaJXl95jghh3VxSKTuHw9nRWfbCfqgrz5r9wcvfA3U9bKSn9mDbdSa9TuDO2C/+4qe78VjVUIC2/jPiUXLPWyZqO7MjAUJ2Hg2MSOWdOWbs67VpEjPa+TN6ZUefiFTt/PkFZUSWe/k5Ej2w9Kzu62NvQu5N2kzPuuPlHR6mqyvGsIj7ZnMLMT7bT96W1/PmLnXy1PZUz50qxs9ExIqIDCyZHsf6JUax/YhQLJvdgZESH2oGoS1VfecXNFsHeBab+T7sJ0A4oisL8wfNxtXVlf85+Fh1cVGe5Tt2jLxuIAth56A/sKhUGBVj3ZpjHjTei9/am8uxZ8n/+udZ+/5q8USn5kBpXTyCqhgoFZ0wW97IUCUZdhdC+vky8LxpnD+3NqhoKUA2F2JXlEH3gI3yzz4+6uYpkqjXBqOYeGfXbwQx+SjyLToHXb+yFnU07fCtUV8HpncYgoln5hMHsX2DwA+Y/tpX5dunKjc++xE3P/x3fkFAqSkvZ8t0ilry6wNpVE0JcRKfX0W1wALctiGH8PT3w7uhMRVk1u1ad5IvntrLlh2SK86+8hLEQzU5vo02fvwrdYvyZdH9P9LY6TuzNZvl/EikvNe8FYUCYNjoqLfmQyfaLp+9cTktfFayhCnPLSDuaj6HyGMnbvmfjl59Yu0rtWlCUFw4utpQWVnL6YJ7Jvty0YvZt0BL8D7s53OwjBptbbKgPYL4k5mWV1aw/nMmCn/Yz8p8bGPPGRv62MolNydlUVBvo5OnIzMHBfDp7AHv+Op4v7h7EXUNDCGnook5l+VpOnjcioLL0yuWtYfdXsOmN5rnuaQV8nXx5fMDjAPx3939JLUht9DFUVYU1h7llXRAh6S7mrmKj6Bwc8LrzTgByPvoY1WAakK5JYp55spDq/AauPlvUfKvU1kem6V2l0L6+hPTuQNqi11m2ahPl1QoxOaW4ZF9ICHY1yVS7+bmiUyC7qMI4l9jcCsoqeW6Ztrzln4d3pXeQh9mfo8UzGODtaChMg/u3gl8P8xy39Bw4emg/t5GpefUJ7tmHGa+8xaG4TWxZ/AV9J15v3GcwVKMouha9YosQ7YVOpxA+wI+wfr6k7M1m5y8nyEotJHHdKfZtOEPUsED6ju+Mq1fbXIZetGAlueDg0eS/l116+jBlbh9+fmcPaUfz+fHNBCY/1AcnN/NMSxo09SYGXD8dn85dTLY3tI/WHH05a0jeqV2o2NqdpapU6wcI69HrdYQP8GPfhtMc3p5OcLQ29UtVVbZ8n4zBoNKllw+do6w8JewqxIZ687/1R9l6LBtVVa+qP5maU8L6w5msP5xJ3LEcyi9aqdxWrzAoxIvR3XwZ1c2X0A7OTeuz2rtB2l4oydFWKItoYQtpnNwKKx4GQyV4h0HUVGvXyCpuCL+BX0/8yva07SzYuoBPJnyCTrnw90dVVTYu+pTUvbuZ/swLuHr5mDw+6VQiXll6dCgM6jPW0tWvxfO2W8n58EMqjh2j6PffcR13YQV4D18n7J1sKC+pIqfUF9+GHNDF8snYJRjVBDqdQkePsyhUAbaEfPoJjmmZTUqm6minp4uPM8ezijmYVtgsHZhXfzlIekEZXbydePSaCLMfv1XQ6bQAVGEaHPvdPMGownR4dwj0vhXGLgDbttH5vBxFp6P70JGED4pFb3Ph62TP2l85vPUPRtxxF4Hnk78KIaxL0Sl07dOBkN4+pCblsvPnE6Qfz2ffhtMc2HSGyMH+9JvYBfcOjtauqmgvfpoDZxNh8r+bfPEWGO7BtMf7seK/e8g+VcTSf+5iysN9cPNp+vu5Q3DdiYkHhXgR4O5Aen4ZdY01UNBWyhoU4tXkOrQEyTsyUNUqKou1EQWdJRhldRExWjAqJTGLirIq7BxsOLkvh9SkXHR6haE3tc40HP2CPbHVK2QUlPPxphSiO7pfMdF3eVU18Sm5xpXvjmcVm+wPcHdgVDdfRnfrQGyYDy72ZrwMVhSImAA7P4Ejq1pWMCo3BRbfoQWioqZB5GRr18hqFEXhhSEvcMPyG9iZsZMfjvzAzd1uNtl/Omk/WaknOLV/L1Ejxpg8fuuG5ehQKPWxxcff+lMc9a6ueN5xBzkffED2hx/hMnasMaiq6BT8QtxIPZBLRlkXfN0CtWTl9f21cguE4FiL1h9kml7TTfon1TbaMD0bewecYwbhfv11OMcMuupVfZpzqt7Wo9l8E6/N8X/9xl5XnvvcloWe/4I5tr7px1JVWPkYlOZqdx907SvOa2Nra/zyMxiq2bliGWcOJfHN/CdZ/sYr5J49beUaCiFqKIpCcA9vbniyH1Mf7UvHbh4YqlWStqTx1YJtrPssibz04isfSIimKMuHo+ug8KzZ8pZ0CHLlhif64ertQH5WKUv/uYucs5fLk9E0ep3CgslRgBZ4uljN7wsmR7WJ5OV56cVknyoCQzrVVRU4uXvgExRs7Wq1e35d3HDv4EhVpYFdv57g0LY0NnylTSftPTYID9/WmWR+w+FMlPOfopd/OchtH21j2Ou/s2p/mkm5M+dKWbTtJPd8vpO+L61l5ifxfLolheNZxeh1CjEhXjx9bSSrHhnO1qfH8OoNPRnfw9+8gagaERO1/4+sbjlT4coK4JtbteuTgD4w7b02P3PjSjq5dmJu37kAvLnrTdKL003216yql7q/9mJXmbu1mUWevVvOYA6vWTNR7O0p27uX0p07Tfb5hWi519JPFMLE189vreev1cTXLJ68HGRkVNPZ2FNdpeUm0NuapzmjAtz4eW+a2YNRJRVVzFu6F4AZgzsT07X1Dds1q66jtf9PboHKsqaNZNq/BA7/DDpbmPaulv+indLp9Nz60uvEff81+9evIzl+K0d3bqPX2AkMuel2nD08rV1FIQRaUKpTN086dfMk7eg5dv56ktQDORzels7h7emE9fOl/7Vd8Olk3bwIoo0xVGs3bQ4sg+oK8I4AX/ONoPXwdeLGJ/uz/D+J5J4tZtkbCVz/YG/8Q5q26uvxhB0kx28ldMBgwgbEGLdPjA7gvRn9eHFFEmn5F3JD+bs7sGByFBOjA5r0vC3FkR3aFD1n90zKC6BzdG+Zit8CKIqCT2dX8rNKSVidetF28O7YOr+7V+1P4/5FCbXGb6Tnl3H/ogQeHhdOaYWWA+pIhmmwuYOrPaO7dWB0N1+Ghvvg5mDB1WNDhoONIxSchowD4N+w1UGbjaEafrgbsg6BawDc9g3Ytc7gpLndFnkbq06sYk/WHl6Me5F3x75r/D7rHN2bHT/9wMl9iSZTRAtyc7A/WwIoDBgxyYq1N2Xj7Y3v449hGxiIY3/TBdOMScyPF8BdU+DmL2DVPCi4kFYIt0AtEBU1xZLVNmq/V8xmohoMGKq1lVv0Nub5wuse4AqYf2TUG2uOcCq3lEB3B+ZNjDTrsVsl3+7g4g9F6XBqG3QddXXHKcqCX57Ufh7xpPnyT7Virl4+jL9vLv2vm8YfX3/G8V3x7Fn7K0l/rOeaP8+h+/DR1q6iEOIiAWEeTH7Ig8yTBez85QQpe7I5uiuTo7syCentw4BJXfANbvjS1ULUKWl57Y5wYRocXGHWjrCzhz3TH+/Hyv/tISOlgJ/eTmTSfT0Jirr66XKnkvaxf/1adDq9STAKtIDUNVH+xKfkGvN9XmlKUWuiqirJ8VowylClBTwkX1TLcGx3Jsd2ZdbarqqwbmESNnY6Qvs2KFtMi1BtUHlxRVKdE4lqtr29Ltm4TadAv86ejOrWgVHdfIkKcENnrc+draN2LXHkV22qnrWDUWvmw9G1WoDs1q+1oIMAQK/T81LsS9y04iY2n9nMyuMrmRyqTV/sGBmF3taWotwc8tLO4BWojdzdsvFHFBRyPSrpHzHUmtWvxWvWrDq3+3bR+m35WaWUFlXgGDUFIq/TbggVZWg5ooJjrTIiqkb7HqdnBlV/vGX82XzBKO2NcyyrmLJK8yxRnJCax6dbUgB45YaeuFryTkFLpSgQej4ocuz3qz/OL09ow1/9omHYo+apWxvh3akz05/6K7e88BoB4d2oLC/Dq1Nna1dLCFEP32A3Jt3fi1ueH0TYAF9QIGVPNt+/upMV/00k7Vi+tasoWquk5fDdLNNAFEBFobY9ablZn87B2Zapj/QlKMqLqvJqVr6zh6N1XLQ3VGC4dhPv0hX1auh1CkNCvZnapyNDQr3bTCAKICu1kPysUvQ21RRma9Pua6ayCOsxGFQ2fZt82TKbv9MSmbcW8Sm5JiMM6zM8zIf/3NaXhPnX8MP9sTw4Jpzoju7WC0TViJig/X9ktXXrAeATrs3YmP4+dOxn7dq0OF09unJ/7/sBeH3H62SXZgNga2dvzHebuu/CVL0j2zZrP3TzxaYFp2NRKyuNPzs42+Lpr42Gy0g5P8hFp9dG8fW8SfvfioEokGBUk1UfXmv8WW9rngCPv5sD7o62VBtUjmY2PddBeVU1T/2wF1WFG/p1ZFS31nOHpNk1NW9U0k+Q9CMoepj6DtiYZ+WetqZT92hu+9u/uP3lN/ALCTVuj//pBw7HbdaWShVCtBg+nVyYcE80ty+IodtgfxSdQuqBXJb+cxc/vpXA6UO58rkVDWeo1kZE1Tne4bxVT2vlzMjWXs91D/QirL8vhmqV1R/v58CmM1d1rIDwbgBkn0qlorTEnNVssQwGlTOH89i+/DgAIb39eeDjr/jT/Jdx85G+pLWlJZ+j+Fz5ZcsU5ZWTlnzOMhUyg8zCKweiAG4a0IkpvQPxcGph/e6ICdA5Vhvpae2/kQPugrm7occ069ajBZsdPZtIr0jyy/N5Zfsrxu2do7Vg+8l9icZtR2Nt2RaVS9hgyyf5bghVVcn5+GOSR4+hPPlCkNqvZqpeivlzUZuDBKOaSFddRh/Ps/TsH2WymlhTKIpi1ql6//v9KEczi/BxsWP+dVFNPl6b0nU0jHoGrnvj6h5vqAJ7d21EVGAfs1atrVEUhYCwbsbfz6WnseXbRax8+zW+fv5xTiXts2LthBB18fR3ZtzsKO54cTBRwwLR6RXOHD7HT28nsvSfCZzcnyNBKXFlJ7fWHhFlQoWCM1o5M9Pb6Ljm/3rQY3ggqLDhq8PsWnWi0e9bFy9vXH06oKoG0o9dfjRKW3BsdyZfPLuVH9/aTeqBXABOHzrHqYOFxgs1YV3FBZcPRDW2XEvQ0FXEm2O1cbNwC4S7f4XYh7QZGJaWdwJKci/87hFk+Tq0IrY6W16KfQm9omftybWsO7kO0KYha9/5PgBUGiqJL9rDoS6FxEaOudwhrUZRFEr37KU6O5ucjz82bjcmMT/eMke2SzCqKQzV2FXkMtb/GOOHdUZRDWY79IUV9QqbdJykswW8t+EYAC9NjcbTuYXdQbA2lw4w6mkIGnR1j4++EeZsg5FPmbde7YCThwcx02/G1t6B9KNH+O7FZ1j2+otkp56wdtWEEJdw7+DI6BmRzPjbEHqO6oTeRkf68XxW/m8P37+6k+OJWaitaCqIsLCiDPOWaySdTmHk7d3of622+tu2H4+zdcnRRgekLkzVO2z2OrYkx3ZnsuqD/bVG3ZQVV7Lqg/0c23310x2F+Ti72Zu1XEswKMSLAHeHWut91VCAAHctJ5u4ROk5WHQTfDQGso9auzatRnfv7twdfTcAf9/2d/LL8/EPi+Dedz9jzOz7ADiQfYCSqhI87D0I9wy3ZnUvy/veewHIX/kzFae1UcD+Xc+PjDpR0CKn7Eow6molLYe3o+HcSe33Nc9pv5sp58GFYNTVj4yqqjbw1JI9VBlUJvbwZ1LPtrGiS4twcQfWLRBsWs8f+pbCzsGR2D/dzv/95yN6XzMJRafjeMIOvnhqLqvee5vic3nWrqIQ4hKuXg6MuDWCmS8Poc+4IGzsdGSlFvLr+/v49uV4kndmtMjOTnvy6quvMnDgQFxdXfH19WXatGkcPmzl4ImLn3nLXQVFURg8NZShN4UBkLjuFL9/cRBDdcNvJAacD0adPXKwWerYEtSXh0g1FFJesIjK0s1s+vaIfM5bgIBwD5w9Lt//dPG0JyDcwzIVMgO9TmHBZG0WRz0L0LNgclTLz8lWnAN7FkNVhWWer7oKvp8NOclQXQn2rpZ53jbivt73EeIeQk5ZDv/c8U8URUFRFAyGao5s38rvL71O/yQPBnboj05pueETx57ROMcOgepqcj/9FACvQBds7PVUllWTl15s5RrW1nJbsyW7KAlntapQXGVLebUeCtLMloQzqiYYlV5w1VMgPtqUwv4zBbg72vLSNFnhrV5V5Vrup9XPNWx+d+k5+HgsHFnT7FVrD5w9PBl3zwPMfuM9wmNiUVUDR7ZtkSWjhWjBnN3tGXpTOLNeiaX/xGBsHfTknClmzccH+ObF7Rzaltaoi3xhPhs3bmTOnDls27aNtWvXUlVVxfjx4ykutmInNDj2/EpOlxnv4NZRK9fM+ozrzNg7u6PoFA7FpbPqw/1UNXCxmJq8UeUlLa9Dby715SGqrkxFrc7EUJlK8bmKVpWHqK3S6RSG33L5URrDbg63flLvRpoYHcB7M/rh7246Fc/f3YH3ZvRjYnQLv7muqvD+UFh2H5zcYpnnXP0MHF8Ptk5w2zfg2nyB/bbIXm/PS7EvoaDw07Gf2HJmC8nbt/LRnLtZ8eYrqFmF9DzhTufFZ0nebv7p5Obkfa82muvckiVUZWej0yn4ddGCky0xb5SitvFkDwUFBbi7u5Ofn4+bmxmWpTZUayOgzuc+yCh1ZtGJfrjYlHNfeDxahyoQHtnXpOz0ZZXV9FiwmmqDStwzYwhwd2zU449lFXHtvzdRUWXgX3/qzU39O111Xdq8ylJ4vQtUlcED28E38vLlf5wDiYvAOxweiAO9rExoTmePHOJcRhpRw0cbtx2O20zogBhszLRIgBDCvMqKK9m34TR7fjtFeUkVAG4+DvSbEEzkkAD0Nq3z3pfZ+xBWkJWVha+vLxs3bmTEiBENekyzvO6aG3mAaSLz8xfKN3+hJf21kJQ9Waz+6ADVVQY6Rngw6f5e2DlePvenobqa8tISHF3a5qiDnLNFbF9+nJTE7Fr7Kop/wVBxCL1DDLaOQ7nm/6KIGOhvhVqKSx3bncmmb5NNgogunvYMuzmc0L6tN9F8tUElPiWXzMIyfF21qXktfkRUjZ/mwO5FEHM/XPta8z5X/Efayt4At3wF3a9v3udrw16Lf42vDn5F77xA+sbVf80x5bFnCY9puYnMT9x6K2V79uL95z/j+/hjxP14jIRVJ4kaGsDomd2bvQ6N6UO0zt6hNV2ShLNa1ZpQr9TcATZPEk4HWz2hHZyBxk/VMxhUnl6yl4oqAyMiOnBjv45NqkubZ+t44W7ssd8vXzZ5nRaIQtFWz5NAlNkFRkSaBKJO7k1k5duvsfDR+0jatB7VIKMthGhpHJxtGXhdCLNeiWXI9FAcXW0pyC5jw1eHWTQ/jr3rT1NVYd6V0kTD5OdrSUu9vKycYyVqihZwcrtkVINboMUDUQAhvTsweW5vbB30nDlyjh/f2k1p4eWn1Oj0+jYXiDqXUcKOn1P45qXtLH4pvs5AlKqqGCpTAdDZdAZaVx6iti60ry+zXoll2qN9ueb/opj2aF9mvhzbqgNRoE3ZGxLqzdQ+HRkS6t16AlEAERO1/4/82ryr6h1bD7/O034eu0ACUU00t+9cOjp1JGK3crm1X1n/+YcYzLz6q7koioLP+dxReYsXYygrw//8inrpLXBklHmWf2tPLkmueSEYpV623NXoHuDGkYwiDqYVMiay4cMtv9x2kh0n8nC20/PK9GiZ7tQQXUdrgajj62HIA3WXKSuAFXO1nwffD51jLFe/dqyyohwXTy8KsjL59X9vsGvljwy/YzZdevW1dtWEEJewc7Ch34Rgeo7uRNKms+xec5KivHI2fXuEXb+eoM81nekxPBA7B+l+WIKqqjz22GMMGzaM6OjoesuVl5dTXn5hVEVBQTN1WKOmQOR12g27ogwtR1RwbJNGkjdFxwhPpj/WjxX/TSQrtZCl/0pgysN9cPW68kpdqqq22v5VQXYpR3dlkrwzg+xTRcbtOr1CUJQX6cfyjSMcAVRDDqglgA06m4BWl4eoPdDpFDp287R2NUSNrqNBb6etbpedDB0izP8cqgrrXgC1Gnrdqq3sLZrEydaJR/xmc6Bs0WXLFeZkc+bgAYJ69LJQzRrHZfRovO/5P9ymTEHn4IBfiBavyE0rpqK06oqjgC2pRY+Mag1JOKtVrSNyYWRU3eWuRk0S86RGjIw6nVfC66sOATDv2kg6eTo1uR7tQuj5ZTpPbNZySNVl7V+1UW+eITBmvuXq1s6FDYjh7n9/yLBbZ2Hn6ETmiWMseXk+P7w8n4yUY9aunhCiDrZ2enqPDWLG34cw8vZuuHo5UFJQwdYlR/nyuTh2/nqC8tKqKx9INMmDDz7I3r17+eabby5b7tVXX8Xd3d34LyioGZcD1+khZDj0vEn730qBqBodOrsy/fF+uHjZcy6jhKX/3EVuWv05obJTT/DdS8/y3YvPWLCWTVeUV0biulR+eH0nXz4fR9yyY2SfKkLRKXSO8mLMrO7c/c9hXD+nN6NnmqYruDAqqhOKYtMq8xAJYVH2LtBluPbzkVXN8xyKAjOWalMBJ/9b+100WbC+YTnJilrwQkuKTofvE0/gEKEFQZ3c7HDzcQAVMk62rNFRLToY1RqScNaepme+JJyNXVFPVVWeWbqPkopqBnXxYkZMcJPr0G749QBnX6gsgVPxtfcf3wi7Fmo/T/kv2EmQz5Js7R2ImX4z//efj+g3aSo6vQ0n9+5m5duvtdhhskIIsLHVEz2iI3f8bTBjZkXi3sGRsuJKtv90nC+f28r2FccpK660djXbpIceeojly5ezfv16OnW6fN7IZ555hvz8fOO/U6dOWaiWLYOnvzM3PNEfT38nivLKWfavBDJO1N33snNy5tSBvZw5nERlWZmFa9o4JQUV7NtwmqX/2sXnz2xlyw9HyUgpQFGgYzdPRt3Rjbv+MZTJc/vQPTYAeyct9UBoX18m3hdtXKnNUKWtHO3g1pWJ90W3+ulfQliEcare6uZ7DmdvLSeV7ZVHc4qGcXR3N2u5lsBQUYFfiFbfjOMtKxjVcsZo1WHVKtNI8sKFC/H19WXXrl0NTsJpdjo9THz9fBJO5ZJpeucj0hNfM8udvu7+Wl6CE9nFlFZU42h3+WP+sOs0m5KzsbPR8dqNPeWuVWMoCoSOhr3fatP1Qoab7j+6Vvt/4D219wmLcXJzZ/Sdf6bvxMls+fZLwgYORnf+s1ZdVUVFaQmOrq0zybAQbZler6N7bCDdYvw5uiuTnb+eJC+tmJ0/n2DPulP0HNWR3mM74+RmZ+2qtnqqqvLQQw+xbNkyNmzYQEhIyBUfY29vj719+84B5OrlwPQn+rHyv3vIPFnIT2/t5tr7exIUaZpry9XbBxdPL4rycsk4fpROUfVPf7SGsqJKju3OJHlnJmeP5JmkqwkIcyesvx+h/Trg7H758x3a15fgnl7sXRfP3nX2FGQ5Me2JKQSESiBKiAaJGA+/PgmntkN5IdibId+cqsKvT2k30fvPbvrxRC2ZXuUUO1ThVKZHqWMFWBWVYodqMr3K6WL56jVKVV4ema//g5LdCfg98QHJOyAjJd/a1TLRooNRl2pIEk6L5D2oScK5ah7V+dodXb1i0EZMTXzNbEk4O7ja4+1sR05xBUcyCukd5FFv2cyCMv62MgmAR8dF0LWDi1nq0K6EjtGCUTnJtfeN/zsED4MuQy1fL1GLh58/18190mTbvt9Ws3nxFwycehP9Jk3B1q59X1gJ0RLp9DoiBvkTPsCP44lZ7Pz1BNmnikhYncre30/TY3hH+lzTGRfPK39+DYZqzhw8QNG5PFw8POnYvYcxON2ezZkzh6+//pqffvoJV1dX0tPTAXB3d8fRsXEr87Y3ji52TH20L7++v4/Th/JY+b89jP+/HiYjgRRFISAikuTtWzmbfKhFBKPKS6tIScwieWcGpw/mYTBciED5dnEjfIAvof18G5QLq0by9q38/tmHFOVeSGi+/F9/Y8zs+1rsKlJCtCieXeCmhRA81DyBKIDtH0D8h4ACQYOvvAK4aLTsshy2R+UyOqEDKqpJQEo9n9Y8PiqXgWU51qpig+kcHSnavJnq7Gycz+wFXEhPKWhROQ8VVW3OFP/mo6oqU6dOJS8vj02bNtVb7oUXXuDFF1+stb1ZlmU2VHPmj+/Yt2UbXh2DGDTrUbPnPpjx8XY2H83mtRt6cuugznWWUVWVvyzaxeoDGfTs6M6yB2Kx0bfoGZgtU1kBlOaBp0xvbI1+eHk+J/fuBsDFy5vYm++gx8ixcnEqRAumqion9+Ww45cTZJ6fFqWzUYiKDaTvhM64edcdPKnrQtnFy4cxs+8164VyY5Ynbinq62AuXLiQ2bNnN+gYrfF1m1N1pYE1nx7g+O4sFAVGzYgkamigcf/OFUvZuOhTwgYOZuoTz1uljhVlVZzYl03yjkxSk3IwVF3ozvsEuRDW35ew/n64d2h8ADJ5+1aWv/lKvftb8rLmQrRZyevg6z+BatBuksc+ZO0atUk70ndw9+q76ZzuSEySF85lF8buFDlUER+VS6p/KZ9O+JSB/gOtWNOGyf7oI7LeeBOb0HB+C3mU6iqVO14ajIdv86WcaUwfotUEo+bMmcPPP//M5s2bL5v7oK6RUUFBQa22Q/Xyz0l8tCmFO4cE8+LUuu++/bIvjQe+SsBGp7D8wWFEBba+19liGKovrPLj4KEtyTriKXBtekJ60bxUg4GDmzew+dsvKczOAsC7U2dG3HEXIX0HmFygyYgKIVoWVVU5fTCPHb+kkHZUGwWt0ylEDPan/4RgPPwudJoseaHcXoMy7fV1X8xgUNnw1SEObkkDYMgNofQbr92sOnMoicULnsLZw5P73v/CYneYqyqqObEvh6O7Mji5L4eqyguL53gGOBM+wJew/r54+jtf9XMYDNV8NOf/TAK9l3L19uGe/30ifzeFsJTMQ/DJNVBeAH1nwJT/ScLyZlJtqGbCkglklmSCquKXa49juZ5S+2oyvMpBUfBz8mPVjavQt4LvwOqiIo6OHoOhsJB9N/yPrFyFcXdF0S3Gv9meszF9iFYxTa8mCecff/xxxSScbS3vwYUk5oV17s8rruCvP+0H4IFRoRKIaoqk5bBqHhScNd1+ZDU8sk++9Fs4RacjasQYIgYPY/fqlcQv+46c06kse/1FBky+gZEz7gYsN6JCCNFwiqItKR8U5cXZ5Dx2/nKCUwfzOLQ1jcNxaYQN8GPAtV3w8Hfg988+vOyx1n/+IaEDY+RCWTSJTqcwekYkDs627F6TStzSY5QVVTJkeii+XUPR6W0oPpdHQVYm7r7Nd8OqutJAalIOyTszObE3m8ryC4t2uHdwJHygH2H9ffHuaJ70DGcOHrhsIApa/rLmQrQoCV/Avu9h9HPQeXDjH1+cA9/cogWigofCdW/JNUkz0uv0PD3oaR7b8BgoCuneFwa51EzZmzdoXqsIRAHoXVzwvON2ct7/AOcze8ly7E3G8fxmDUY1RosORl1NEk5Lq6qoQDUY0NvaotOb/01pDEal1z2/828rk8guqiDc14U5Y8LM/vztRtLy80np6xgomH8KDq4wWy4w0bxs7OwYOPkGeo4ez/YfvyNx9c9ExmoLHtQ3oqIoN5vlb74iUw+E1amqCqqKetE/vV6PotOmXldVVlJVUa7tMxguKWvA0dUdG1ttRazykmJKCvJRDdo+zj+mpry7rx/2TtoIipL8c5zLSDOWNamHQcWnczDOHp4AFOXmkJFytJ6yBvzDuuHhp3VyCrKzSN2XaKwfKtpjzj+2U1RPOnTucr5sJoe3bkJVVfw6G3ByKePM4VzOZRST9IfK4bhgAsPc5EJZWIyiKMTeEIaDsy1xy46xe00q5cWVjLwjks7RvVAUhcpy86+oV11t4PShPI7uzOB4YjYVpVXGfa5eDoQN8CV8gB8+QS5mG5WlqipnDx8kbsniBpVvycuaC9GipGyClD8gsG/jg1HVlfDdTMg7AR7BcPOXYCMLfTS3ccHjeHPUm7wW/xoZJRnG7X5OfswbNI9xweOsWLvG85o1i9zPPsf5+E7o0Zv0lJazol6LDka1hiScO1YsYet3X9Fr7ESuufdBsx8/tIMLtnqFwrIqTueVEuR1YarC+kOZLN19BkWB12/qhb1N64jQtjiGam1EVF2BKAAUWPU0RF5n9pxgovk4uLgwcsbdDJr2JxxdXDEYqq0yoqLmQr0mmABQWV5mvMivuZhXDdp0C51ej4PzhTvcBdlZFwUQDBcFFrTA28V35LNOplBdVXVRuZoggQFbewf8ul4IWJ9O2k9lRXndZR0c6dKrr7HssV3xlJcUG+vBRcEPW3sHug8bZSx7aMtGis+dM3ldNY+xsbOj/3XTjGX3/b6G/Mx0rQxcVNaAotMbR7MB7F61guzUk+ePS63gyqSHnjCW3bliKWePHKq37NQnnsfGTuvMbf/xe04k7jIJ6HDRebnxub/h6KIlHt22ZDGHtv5hLMtF50NV4dYXX8fV2weAuB++IXHNzxfKXnwOVbjj5Tfx7hRkLBu35BtjO13qjpffxD8sAoCEX35i09ef1ft+u/mvrxiDMEmb1vP7p+/XW3b6vAV07aflOzi+eyer33u73rLXP/I03YYMA+DM4SRWvv16vWUn3P+IMRiVnXqC1e//u96yY+++3xiMys9I54+vFtZbVlFsOXOk7lHCl5ILZWFO/SYE4+Biy4ZFh0jakkZZSRXTnnwBva358nMaDCpnj+SRvCuT4wlZlBVXGvc5u9sR1t+PsAG++IW4Ncu0wNXv/ZsDG9c1uLzL+eC0EOIKIibAvu+0mRbXvNS4x+pstAWW0vfD7d+Bs3fz1FHUMi54HKODRpOQmUBWSRYdnDrQz7dfqxkRdTEbLy88brqJ0u9/BiD7VCEH49Jw83IgINwDnc56I+1adDDqvffeA2DUqFEm2xuThLO5VVdqd6t0Ns3TlHY2OsJ8XTmYVsDBtAJjMKqwrJJnl+0D4O6hIfTrLJ2Cq3Zya+2peSZUKDijlQsZbrFqCfOoCSQ0dupBaWEBX8ybazLi4+LAQrfYEYy75wEAKsvKePee21FRa40WAQiPiWXKY88an+c/s26qtw4hffpzwzMXFmFY+NhfqLooD97FOnWP5pYXXjP+/v3fn6e0oO4lW/26hjPj1beMv//67psUZGXWWdarYxB3vfme8fdNX39GzunUOsu6+nQwCUbt+vlH0o/VsSIl4OjqZhKMStr0O6eT9tdZ1sbWziQYdWJPAscTdtRZFuDaBx83XqClHT1CcvzWessaDBemueSdPcPpg3XXAcBQdWFEQnF+Xr3tAGCovlC2oqyUkvxz9ZZVL6rDxcHIOsteFCiv8yJUUVAUBUXRmcSy9Da22Dk6oei0fYqiXCir06G3sTWWtXd0wt3P33icC8fUytpddAPIwcUV/7CI2mXPP4+zu4exrJObuzFnm6LTGR+jKArodMagFYCThyc9Ro41fW5Fh6JTQNHh17U3R3ZkcWJXvU114Vju8jdRmFfU0EDsnWxY84mW2HzlO3u49i89sXO4+v6falBJO57P0Z2ZHE3IpLSgwrjP0dWW0H6+hA/wJSDUQ/scmElFWSlHtm2hS+9+uHhqK1QH9+zNkW2bCY+JJWX3TkoL679z7urtQ8fuPcxWHyHatLCxoOgh6xDkpoBXI2b6KAqMeAL63yWBKCvQ6/StIkl5Q3jffRdndUEop7TLk98/PwiAs4cdw2+JMFk11pJadDCqNeRWr67S7lzpbW2vUPLqdQ+oCUYVMr6H1nF/fdUh0vLL6OzlxBPjuzXbc7cLRRlXLtOYcqJFauhIiYvLFeXUH7yqLCu98ItOoaqyot6ytQbdKUqdI2DqKmprZ3/+IbqLLtC1C3m7S0aIunr5YGNnZ7yAV1CMF/JuHTqYlPUJCsbBxdWkLOeDCW4+pmUDIyJx8fLWgglo+bk4HyhwuiQxYZfe/fDwD6yzrJ2D6bLi4YNi6RAcYlJPY6DkkmnPkcNGaQEQlIuOqRifB1U15lDoOfoagnr0MgmQXByIuTgI02f8JC1YojMNfmhBFrC/aJRa34lTCB80tFZZztff2cPLWLb/ddOIGjHmkmMqxrZw9b7QqRxw/TR6jZtoErC5OMBk63AhD2L/66fRb9JU09dVj15jJ9Br7IR695uci5jYBk9RDe7Zh+CefRpU1j8sghuefqFBZb07BjHxgUcvW8bDP4cTCd+AWlR/IcUVnb5jg55TiMYI7evL9Q/a8Ot7+zh9KI+f3trN6BlBeAZ4o+hsSEs+R3FBOc5u9vXebVZVlcwThSTvzOBYQiZFeRduNtg72xDapwNhA/zoGOGBzowrI6sGA6eS9nFg428c2b6FqvJyht8+m0FTtZsj4YOHETpwMHYOjldcJGD0nfdKTjYhGsrRE4Jj4cQmSF4DMfdd+TGnd0KHSLA/3weRQJRootQMG+JSO5r0lwGK88pZ9cE+Jt7X0yoBqRYdjGoNaoJRNs0YjIoKcGMpZziYpt2l2nY8h0XbtLvzr93YE0c76RA0iUsDE482tJxokRo6paCmnL2TM3e88tYlIzrOB0JQsHe6MGXWxtaOe/77iUmA4OKgwqXfD3M/+94Y+DEGTLgQgLjYAx9/3eDXOPP1+qdDXWr6vAUNLjv+vrkNLjv0lpkNLtvv2obnYes+dGSDy3bp07/BZf3DIoxT4K7EK7AjXoENC3K4eHoZRxxciZ2jE3aODVtiV6fTg/muT1ud0qJKbJ1GU1m8ot4ytk6jKC2qrHe/EE0RFOnF1Ef7svK/ezi17wM+fyKdmBuf5GiCDcXnLgSWnD3sGX5LOKF9fVFVlexTRRzdlcHRXZkUZF/IM2XnoCekTwfCB/jRqbsnejMGoAByz54h6Y/fSdr0u3GlWQDPgEAcXS/cTLCxtYXzf6tqRvNeutiHq7cPo++UxT6EaLSICVow6vCvVw5GZSTBF1O1EVQzloFLh8uXF+IKDAaVP77Yp93xvvQm5vkb5H98sY+Q3mMsPmVPglFNVF15fmSUTfMFoyL9tc7C7lN5/LDzFP9ccxiA2wZ1JjbUp9met90IjgW3QChIo+68UYq2P1g6X61Zx+49cPHyueJy1TVTD3R6Pf6h4Q06tqIojVpNyfaSEUJCiIZxdrNHbxcOTKayZL3pCCnFFVunUejtwnF2azur6oqWx6+LG9Of6MdXzy6loiSdXb9sx8ZhgEmZ4nPlrPpgP6H9OpBzpphzGSXGfTb2ekJ6ehM2wI/OPbywsW2em4qVZWV8OW8uVRVakMzeyZluscPpMXIsAeGRlx1ZGR4TS+jAGG2K+7k8XDw86di9h4yIEuJqREyENc/Dic1QXgj2rnWXK8rSVs6rKAIHD3D0sGQtRRt19nAuJaUK1PeVryiUlGrlOnW37Cg8CUY1UU3OqOacppeWr00Hyigo54kf9gKgU2BgF8mJYRY6PUx8/fxqegqmAanzn9qJr0ny8lZOp9MzZva9MvVAiFYsINwDZw97is+Fo7MNxVB1BtRiUJzR2XREUXS4eGpTpIRoTl4BzvS+ZhA7fkrGUJVWb7ljCdpoJL2tji7RWgAquKc3tmYe1W6orubE3gROHzzAiNtnA9qNj4iYWEoLC4gaOZawAYONizc0hE6nl1UphTAH7zDwjQK3jlCSU3cwqqocvp0B51LBqyvc/AXom+/6UrQfeYmHGlyuU/ehzVwbUxKMaiJjzqhmGhm1an8aT50PQF3MoMLj3+3ByU7PxOiAZnnudiVqivalv2qeaTJzt0AtEBXV8OlEouWSqQdCtG46ncLwW8JZ9cF+FEWH3jaoVplhN4dbdWUY0X64egUDXDYYBdBvYjD9JwY3Kdl5fbJST3Bg428c2ryB4vM5D6OGjcLn/CqVEx941GQ1VyGEFSgK/GVz/Te2VRVWPAyntoG9O9z2LTg1bKq/EFdiV14AXHnEuFbOsiQY1UQBYRFUV1XiGRho9mNXG1ReXJFU58SxGi+uSOKaKH/00vFuuqgpEHmdtmpeUYaWIyo4VkZEtTEy9UCI1i20ry8T74tm07fJJjl6XDztGXZzuNVWhBHtj71rR0ABtQjVUIiiq3vqjXdHZ7MGokoK8jm0eQMHNv5O5oljxu2Orm5EDhuJrcOFxS0kECVEC3G5fuaWt2HPN9qqezd/Bh0alstSiIYI7OaF/YbTlNt71M4ZBaCq2JfnEdit9g2+5ibBqCbqN2kq/SZNbZZjx6fkkpZfVu9+FUjLLyM+JZchobLKglno9BAy3Nq1EM1Mph4I0bqF9vUlpHeHBq1eJkRzcfdxQ9F3QK3OxFCVht6u7mCUuXOYnTmcxPrPPwJAp7eha7+B9Bg5lpC+/Zs1h6kQwgzyz2jXG67aCumUF8L2D7Sfr30dQsdYr26iTXIZNIDIlz9jT8ebaq2mV7O6d2T2b7gM+p/F6ybBqBYss7D+QNTVlBNCCCHaCp1OoWM3yZ0orCcg3AM7p06UF9YEo2qPZmhKDjNVVck4fpQDG3/D3dePAddPB6Br3wEE9+pLaP9BdIsdgZObe1NehhDCUtY8D1v/C71ugfDxF2Zh3LMO9i+FQX+2dg1FG6To9fSaO53qv31McuhNlDtc6DvZl+cRfmwJvebfhaK3/CwRCUY1kaG6+sIS7mbm69qwFbcaWk4IIYQQQpiHTqfQ79qRxP9kQGcbXGeZq8lhVpSbQ9Km9ST98Ts5p1MBcOvgR/9JU1F0OvQ2ttz03N+aXH8hhIVVVWj/7/1W+wfn89O+DkPnWq9eos1zGz+evkDAK6+RXeZCuZ0b9hUF+DgU4T//adzGj7dKvSQY1USL//oUaUcPM+2p+YT2jzHrsQeFeBHg7kB6flmdeaMUwN/dgUEhkuBOCCGEEMLSYm8ci1/XnmbJYZa8I469a3/l5N5EVNUAgI2tHaEDB9Nj5Fiz110IYUFJyyH+w9rbC9K0Fb1v/kIWTBLNym38eFzHjqXjzl1UZWVh06EDTgP6W2VEVA0JRjVRdVUVoM3ZNze9TmHB5CjuX5SAAiYBqZp7bAsmR0nyciGEEEIIK7naHGbq+VwdNaPrj+/awYk9CQAEdouix8gxdBsyHHsn5+Z9AUKI5mWo1lbsrnN4gQoosOppbSElWVBHNCNFr8c5ZpC1q2Ekwagmqq6qBGi2hJETowN4b0Y/XlyRZJLM3N/dgQWTo5gYHdAszyuEEEIIIa6ssqKcjONHsbWzJ2Jg2BXL52dmkPTH7yT98TuT5j5BQFg3AHqPm4iLlxdRI8bg6W/+VZqFEFZycisUnL1MARUKzmjlZCEl0Y5IMKoJDIZqyoqLAMg+nUqnqOZZHn5idADXRPkTn5JLZmEZvq7a1DwZESWEEEIIYV0JP//E5sVfEBTVk57jJuLi4UnH7qZ9worSEo5s38qBjes4nbTfuP3gpg3GYJR/WAT+YbKkuxBtTlGGecsJ0UZIMOoqJW/fyu+ffUhxXi4A6xe+z46ffmDM7HsJj4k1+/PpdQpDQr3NflwhhBBCCHH1alI2nErax6mkfQC4ePkwZva9BPXoxfrPPuBI/Faqys/nlFIUOvfoRY+RYwkfZP4+oxCihXHxM285IdoICUZdheTtW1n+5iu1thflZrP8zVeY8tizzRKQEkIIIYQQLUfy9q3E/fB1re01fcLrH32a1AN7qSovxzOgIz1GjqX78FG4+TQ8sbkQopULjtVWzStIo+68UYq2P1iuH0X7IsGoRjIYqvn9szpWQrjI+s8/JHRgTLNM2RNCCCGEENbXkD7hxi8+ZvTse3Hx9CYgvJsxWbkQoh3R6WHi69qqefUtSzXxNUleLtodnbUr0NqcOXiAotzsy5YpzMnmzMEDFqqREEIIIYSwtIb2CR1dXAmMiJRAlBDtWdQUuPkLcLtk8Sm3QG171BTr1EsIK5KRUY1UdC7PrOWEEEIIIUTrI31CIUSjRE2ByOu0VfOKMrQcUcGxMiJKtFsSjGokFw9Ps5YTQgghhBCtj/QJhRCNptNDyHBr10KIFkGm6TVSx+49cPHyuWwZV28fOnbvYaEaCSGEEEIIS5M+oRBCCHH1JBjVSDqdnjGz771smdF33ivJy4UQQggh2jDpEwohhBBXT4JRVyE8JpYpjz1b626Yq7cPUx57lvAYWZZTCCGEEKKtkz6hEEIIcXUkZ9RVCo+JJXRgjLaSyrk8XDw86di9h9z9EkIIIYRoR6RPKIQQQjSeBKOaQKfTE9Sjl7WrIYQQQgghrEj6hEIIIUTjyDQ9IYQQQgghhBBCCGExEowSQgghhBBCCCGEEBYjwSghhBBCCCGEEEIIYTESjBJCCCGEEEIIIYQQFiPBKCGEEEIIIYQQQghhMRKMEkIIIYQQQgghhBAWI8EoIYQQQgghhBBCCGExEowSQgghhBBCCCGEEBYjwSghhBBCCCGEEEIIYTESjBJCCCGEEEIIIYQQFiPBKCGEEEIIIYQQQghhMRKMEkIIIYQQQgghhBAWI8EoIYQQQgghhBBCCGExEowSQgghhBBCCCGEEBYjwSghhBBCCCGEEEIIYTE21q5Ac1NVFYCCggIr10QIIYQQrUlN36GmL9FeSN9JCCGEEFejMX2nNh+MKiwsBCAoKMjKNRFCCCFEa1RYWIi7u7u1q2Ex0ncSQgghRFM0pO+kqG38dp/BYODs2bO4urqiKEqTj1dQUEBQUBCnTp3Czc3NDDVs26S9Gkfaq+GkrRpH2qtxpL0ap622l6qqFBYWEhgYiE7XfjIbmLvv1F601c9BWyPnqfWQc9V6yLlqPZr7XDWm79TmR0bpdDo6depk9uO6ubnJB60RpL0aR9qr4aStGkfaq3GkvRqnLbZXexoRVaO5+k7tRVv8HLRFcp5aDzlXrYecq9ajOc9VQ/tO7ec2nxBCCCGEEEIIIYSwOglGCSGEEEIIIYQQQgiLkWBUI9nb27NgwQLs7e2tXZVWQdqrcaS9Gk7aqnGkvRpH2qtxpL2EkM9BayHnqfWQc9V6yLlqPVrSuWrzCcyFEEIIIYQQQgghRMshI6OEEEIIIYQQQgghhMVIMEoIIYQQQgghhBBCWIwEo4QQQgghhBBCCCGExUgwqpHeffddQkJCcHBwoH///mzatMnaVbK6V199lYEDB+Lq6oqvry/Tpk3j8OHDJmVUVeWFF14gMDAQR0dHRo0axYEDB6xU45bl1VdfRVEUHnnkEeM2aS9TZ86cYcaMGXh7e+Pk5ESfPn3YtWuXcb+0l6aqqornn3+ekJAQHB0d6dq1Ky+99BIGg8FYpj231R9//MHkyZMJDAxEURR+/PFHk/0NaZvy8nIeeughfHx8cHZ2ZsqUKZw+fdqCr8JyLtdelZWVzJs3j549e+Ls7ExgYCCzZs3i7NmzJsdoT+0lWj9z9Wca8r7Py8tj5syZuLu74+7uzsyZMzl37lxzv8Q26Wr7UXKeLMcc/Tg5X83LXH1IOU/mZ6n+a0POS2pqKpMnT8bZ2RkfHx/mzp1LRUXF1b84VTTY4sWLVVtbW/Wjjz5Sk5KS1Icfflh1dnZWT548ae2qWdWECRPUhQsXqvv371cTExPV6667Tu3cubNaVFRkLPPaa6+prq6u6pIlS9R9+/apt9xyixoQEKAWFBRYsebWFx8fr3bp0kXt1auX+vDDDxu3S3tdkJubqwYHB6uzZ89Wt2/frqakpKjr1q1Tjx49aiwj7aX5+9//rnp7e6srV65UU1JS1O+//151cXFR3377bWOZ9txWv/zyi/rcc8+pS5YsUQF12bJlJvsb0jZ/+ctf1I4dO6pr165VExIS1NGjR6u9e/dWq6qqLPxqmt/l2uvcuXPquHHj1G+//VY9dOiQGhcXp8bExKj9+/c3OUZ7ai/R+pmrP9OQ9/3EiRPV6OhodevWrerWrVvV6Oho9frrr7fo620LmtKPkvNkGebqx8n5al7m6kPKeTI/S/Vfr3Reqqqq1OjoaHX06NFqQkKCunbtWjUwMFB98MEHr/q1STCqEQYNGqT+5S9/MdkWGRmpPv3001aqUcuUmZmpAurGjRtVVVVVg8Gg+vv7q6+99pqxTFlZmeru7q6+//771qqm1RUWFqrh4eHq2rVr1ZEjRxo7UdJepubNm6cOGzas3v3SXhdcd9116t13322y7YYbblBnzJihqqq01cUu/WPekLY5d+6camtrqy5evNhY5syZM6pOp1NXrVplsbpbQ12dn0vFx8ergPEGTXtuL9E2XE1/piHv+6SkJBVQt23bZiwTFxenAuqhQ4cs8dLahKb0o+Q8WY45+nFyvpqfOfqQcp6aX3P1XxtyXn755RdVp9OpZ86cMZb55ptvVHt7ezU/P/+qXo9M02ugiooKdu3axfjx4022jx8/nq1bt1qpVi1Tfn4+AF5eXgCkpKSQnp5u0nb29vaMHDmyXbfdnDlzuO666xg3bpzJdmkvU8uXL2fAgAH86U9/wtfXl759+/LRRx8Z90t7XTBs2DB+++03jhw5AsCePXvYvHkzkyZNAqStLqchbbNr1y4qKytNygQGBhIdHd3u2w+0735FUfDw8ACkvUTrdzX9mYa87+Pi4nB3dycmJsZYZvDgwbi7u8tnoxGa0o+S82Q55ujHyflqfuboQ8p5sjxLnpe4uDiio6MJDAw0lpkwYQLl5eUm024bw+aqHtUOZWdnU11djZ+fn8l2Pz8/0tPTrVSrlkdVVR577DGGDRtGdHQ0gLF96mq7kydPWryOLcHixYtJSEhgx44dtfZJe5k6fvw47733Ho899hjPPvss8fHxzJ07F3t7e2bNmiXtdZF58+aRn59PZGQker2e6upqXn75ZW677TZA3luX05C2SU9Px87ODk9Pz1pl2vvfgbKyMp5++mluv/123NzcAGkv0bpdbX+mIe/79PR0fH19az2nr6+vfDYaqKn9KDlPlmOOfpycr+Znjj6knCfLs+R5SU9Pr/U8np6e2NnZXfW5k2BUIymKYvK7qqq1trVnDz74IHv37mXz5s219knbaU6dOsXDDz/MmjVrcHBwqLectJfGYDAwYMAAXnnlFQD69u3LgQMHeO+995g1a5axnLQXfPvttyxatIivv/6aHj16kJiYyCOPPEJgYCB33nmnsZy0Vf2upm3ae/tVVlZy6623YjAYePfdd69Yvr23l2gdzN2fubRMXeXls9EwzdmPkvNkfs3Zj5PzZT7N2YeU89T8LHVezH3uZJpeA/n4+KDX62tF/TIzM2tFCNurhx56iOXLl7N+/Xo6depk3O7v7w8gbXferl27yMzMpH///tjY2GBjY8PGjRv5z3/+g42NjbFNpL00AQEBREVFmWzr3r07qampgLy/Lvbkk0/y9NNPc+utt9KzZ09mzpzJo48+yquvvgpIW11OQ9rG39+fiooK8vLy6i3T3lRWVnLzzTeTkpLC2rVrjaOiQNpLtF5N6c805H3v7+9PRkZGrefNysqSz0YDmKMfJefJcszRj5Pz1fzM0YeU82R5ljwv/v7+tZ4nLy+PysrKqz53EoxqIDs7O/r378/atWtNtq9du5bY2Fgr1aplUFWVBx98kKVLl/L7778TEhJisj8kJAR/f3+TtquoqGDjxo3tsu3Gjh3Lvn37SExMNP4bMGAAd9xxB4mJiXTt2lXa6yJDhw6ttbT2kSNHCA4OBuT9dbGSkhJ0OtOvdb1eb1yWV9qqfg1pm/79+2Nra2tSJi0tjf3797fL9qsJRCUnJ7Nu3Tq8vb1N9kt7idbGHP2ZhrzvhwwZQn5+PvHx8cYy27dvJz8/Xz4bDWCOfpScJ8sxRz9OzlfzM0cfUs6T5VnyvAwZMoT9+/eTlpZmLLNmzRrs7e3p37//1b2Aq0p73k4tXrxYtbW1VT/55BM1KSlJfeSRR1RnZ2f1xIkT1q6aVd1///2qu7u7umHDBjUtLc34r6SkxFjmtddeU93d3dWlS5eq+/btU2+77bZ2s5x8Q1y8CoyqSntdLD4+XrWxsVFffvllNTk5Wf3qq69UJycnddGiRcYy0l6aO++8U+3YsaNxWd6lS5eqPj4+6lNPPWUs057bqrCwUN29e7e6e/duFVDffPNNdffu3cbV3xrSNn/5y1/UTp06qevWrVMTEhLUMWPG1Foat624XHtVVlaqU6ZMUTt16qQmJiaafPeXl5cbj9Ge2ku0fubqzzTkfT9x4kS1V69ealxcnBoXF6f27NlTljZvgqvpR8l5sgxz9ePkfDUvc/Uh5TyZn6X6r1c6L1VVVWp0dLQ6duxYNSEhQV23bp3aqVMn9cEHH7zq1ybBqEZ655131ODgYNXOzk7t16+fcbnf9gyo89/ChQuNZQwGg7pgwQLV399ftbe3V0eMGKHu27fPepVuYS7tREl7mVqxYoUaHR2t2tvbq5GRkeqHH35osl/aS1NQUKA+/PDDaufOnVUHBwe1a9eu6nPPPWcSHGjPbbV+/fo6v6vuvPNOVVUb1jalpaXqgw8+qHp5eamOjo7q9ddfr6amplrh1TS/y7VXSkpKvd/969evNx6jPbWXaP3M1Z9pyPs+JydHveOOO1RXV1fV1dVVveOOO9S8vDwLvMq26Wr6UXKeLMcc/Tg5X83LXH1IOU/mZ6n+a0POy8mTJ9XrrrtOdXR0VL28vNQHH3xQLSsru+rXpqiqql7dmCohhBBCCCGEEEIIIRpHckYJIYQQQgghhBBCCIuRYJQQQgghhBBCCCGEsBgJRgkhhBBCCCGEEEIIi5FglBBCCCGEEEIIIYSwGAlGCSGEEEIIIYQQQgiLkWCUEEIIIYQQQgghhLAYCUYJIYQQQgghhBBCCIuRYJQQQgghhBBCCCGEsBgJRgkh2pXPPvsMDw8Psx/3hRdeoE+fPmY/rhBCCCFEQyiKwo8//mjtagghRINIMEoIYXGzZ89GURTjP29vbyZOnMjevXsbdRxLBoCWLFlCTEwM7u7uuLq60qNHDx5//HHj/ieeeILffvvNInURQgghRNtzcd+orn+zZ8+2dhXrlJ6ezkMPPUTXrl2xt7cnKCiIyZMnW6VfJAE5IVoPG2tXQAjRPk2cOJGFCxcCWifm+eef5/rrryc1NdXKNatt3bp13HrrrbzyyitMmTIFRVFISkoy6WS5uLjg4uJixVoKIYQQojVLS0sz/vztt9/y17/+lcOHDxu3OTo6WqNal3XixAmGDh2Kh4cH//jHP+jVqxeVlZWsXr2aOXPmcOjQIWtXUQjRQsnIKCGEVdjb2+Pv74+/vz99+vRh3rx5nDp1iqysLGOZefPmERERgZOTE127dmX+/PlUVlYC2nS7F198kT179hjvGH722WcAnDt3jnvvvRc/Pz8cHByIjo5m5cqVJs+/evVqunfvjouLCxMnTjTpAF5q5cqVDBs2jCeffJJu3boRERHBtGnT+O9//2ssc+korbruaHbp0sW4PykpiUmTJuHi4oKfnx8zZ84kOzu7CS0qhBBCiNaspl/k7++Pu7s7iqKYbPv6668JDQ3Fzs6Obt268eWXX172eC+99BJ+fn4kJiYCsHXrVkaMGIGjoyNBQUHMnTuX4uJiY/kuXbrwyiuvcPfdd+Pq6krnzp358MMPL/scDzzwAIqiEB8fz0033URERAQ9evTgscceY9u2bcZyqampTJ06FRcXF9zc3Lj55pvJyMgw7p89ezbTpk0zOfYjjzzCqFGjjL+PGjWKuXPn8tRTT+Hl5YW/vz8vvPCCSf0Bpk+fXqvfJYRoeSQYJYSwuqKiIr766ivCwsLw9vY2bnd1deWzzz4jKSmJf//733z00Ue89dZbANxyyy08/vjj9OjRg7S0NNLS0rjlllswGAxce+21bN26lUWLFpGUlMRrr72GXq83HrekpIR//etffPnll/zxxx+kpqbyxBNP1Fs/f39/Dhw4wP79+xv8mmrqlJaWxtGjRwkLC2PEiBHGfSNHjqRPnz7s3LmTVatWkZGRwc0339zYphNCCCFEO7Bs2TIefvhhHn/8cfbv3899993HXXfdxfr162uVVVWVhx9+mE8++YTNmzfTp08f9u3bx4QJE7jhhhvYu3cv3377LZs3b+bBBx80eewbb7zBgAED2L17Nw888AD3339/vaObcnNzWbVqFXPmzMHZ2bnW/pocnaqqMm3aNHJzc9m4cSNr167l2LFj3HLLLY1uh88//xxnZ2e2b9/OP/7xD1566SXWrl0LwI4dOwBYuHAhaWlpxt+FEC2UKoQQFnbnnXeqer1edXZ2Vp2dnVVADQgIUHft2nXZx/3jH/9Q+/fvb/x9wYIFau/evU3KrF69WtXpdOrhw4frPMbChQtVQD169Khx2zvvvKP6+fnV+7xFRUXqpEmTVEANDg5Wb7nlFvWTTz5Ry8rKLlsXVVVVg8GgTp8+Xe3fv79aUlKiqqqqzp8/Xx0/frxJuVOnTqlAvfUWQgghRPuxcOFC1d3d3fh7bGys+uc//9mkzJ/+9Cd10qRJxt8B9fvvv1dnzJihRkZGqqdOnTLumzlzpnrvvfeaPH7Tpk2qTqdTS0tLVVVV1eDgYHXGjBnG/QaDQfX19VXfe++9Ouu4fft2FVCXLl162deyZs0aVa/Xq6mpqcZtBw4cUAE1Pj5eVVWtbzh16lSTxz388MPqyJEjjb+PHDlSHTZsmEmZgQMHqvPmzTNpg2XLll22PkKIlkFGRgkhrGL06NEkJiaSmJjI9u3bGT9+PNdeey0nT540lvnhhx8YNmwY/v7+uLi4MH/+/CvmlEpMTKRTp05ERETUW8bJyYnQ0FDj7wEBAWRmZtZb3tnZmZ9//pmjR4/y/PPP4+LiwuOPP86gQYMoKSm5bH2effZZ4uLi+PHHH425Hnbt2sX69euNeaZcXFyIjIwE4NixY5c9nhBCCCHan4MHDzJ06FCTbUOHDuXgwYMm2x599FHi4uLYtGkTnTp1Mm7ftWsXn332mUnfY8KECRgMBlJSUozlevXqZfy5ZppgfX0kVVWN5a5U96CgIIKCgozboqKi8PDwqFX/K7m4fnDlPpwQouWSYJQQwiqcnZ0JCwsjLCyMQYMG8cknn1BcXMxHH30EwLZt27j11lu59tprWblyJbt37+a5556joqLissdtSHJPW1tbk98VRTF2qC4nNDSUe+65h48//piEhASSkpL49ttv6y2/aNEi3nrrLZYtW2bSITQYDEyePNkYjKv5l5ycbJzKJ4QQQghxsUuDPqqq1tp2zTXXcObMGVavXm2y3WAwcN9995n0O/bs2UNycrLJDbq6+kgGg6HO+oSHh6MoyhUDSnXV89LtOp2uVl+sJk/oxRpTPyFEyyar6QkhWgRFUdDpdJSWlgKwZcsWgoODee6554xlLh41BWBnZ0d1dbXJtl69enH69GmOHDly2dFRTdWlSxecnJxMEn9eLC4ujnvuuYcPPviAwYMHm+zr168fS5YsoUuXLtjYyNewEEIIIS6ve/fubN68mVmzZhm3bd26le7du5uUmzJlCpMnT+b2229Hr9dz6623Alrf48CBA4SFhZmtTl5eXkyYMIF33nmHuXPn1sobde7cOTw8PIiKiiI1NZVTp04ZR0clJSWRn59vrH+HDh1q5eZMTEysFXy6Eltb21p9QyFEyyQjo4QQVlFeXk56ejrp6ekcPHiQhx56iKKiIiZPngxAWFgYqampLF68mGPHjvGf//yHZcuWmRyjS5cupKSkkJiYSHZ2NuXl5YwcOZIRI0Zw4403snbtWlJSUvj1119ZtWrVVdf1hRde4KmnnmLDhg2kpKSwe/du7r77biorK7nmmmtqlU9PT2f69OnceuutTJgwwfg6a1YKnDNnDrm5udx2223Ex8dz/Phx1qxZw9133y0dKCGEEELU8uSTT/LZZ5/x/vvvk5yczJtvvsnSpUvrXIBl+vTpfPnll9x111388MMPgLZCcVxcHHPmzDGOxl6+fDkPPfRQk+r17rvvUl1dzaBBg1iyZAnJyckcPHiQ//znPwwZMgSAcePG0atXL+644w4SEhIZff7eAAACXUlEQVSIj49n1qxZjBw5kgEDBgAwZswYdu7cyRdffEFycjILFixo1MIxNbp06cJvv/1Geno6eXl5TXptQojmJcEoIYRVrFq1ioCAAAICAoiJiWHHjh18//33xiV8p06dyqOPPsqDDz5Inz592Lp1K/Pnzzc5xo033sjEiRMZPXo0HTp04JtvvgFgyZIlDBw4kNtuu42oqCieeuqpJgV5Ro4cyfHjx5k1axaRkZFce+21pKens2bNGrp161ar/KFDh8jIyODzzz83vsaAgAAGDhwIQGBgIFu2bKG6upoJEyYQHR3Nww8/jLu7OzqdfC0LIYQQwtS0adP497//zT//+U969OjBBx98wMKFC439pkvddNNNfP7558ycOZOlS5fSq1cvNm7cSHJyMsOHD6dv377Mnz+fgICAJtUrJCSEhIQERo8ezeOPP050dDTXXHMNv/32G++99x6gjX7/8ccf8fT0ZMSIEYwbN46uXbuapDqYMGEC8+fP56mnnmLgwIEUFhaajAJrqDfeeIO1a9cSFBRE3759m/TahBDNS1EbkihFCCGEEEIIIYQQQggzkFvwQgghhBBCCCGEEMJiJBglhBBCCCGEEEIIISxGglFCCCGEEEIIIYQQwmIkGCWEEEIIIYQQQgghLEaCUUIIIYQQQgghhBDCYiQYJYQQQgghhBBCCCEsRoJRQgghhBBCCCGEEMJiJBglhBBCCCGEEEIIISxGglFCCCGEEEIIIYQQwmIkGCWEEEIIIYQQQgghLEaCUUIIIYQQQgghhBDCYiQYJYQQQgghhBBCCCEs5v8BkdZI92Ct3TYAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1200x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Create realistic batch sizes and token counts\n",
    "batch_sizes = [1, 2, 4, 8, 16, 32, 64, 128]\n",
    "token_counts = [1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000]\n",
    "\n",
    "# Simulated performance improvement for two normal models and LLM (random data for illustration)\n",
    "performance_improvement_normal_model1 = np.random.uniform(1, 10, (len(batch_sizes), len(token_counts)))  # Normal Model 1\n",
    "performance_improvement_normal_model2 = np.random.uniform(1, 10, (len(batch_sizes), len(token_counts)))  # Normal Model 2\n",
    "llama_performance_batch = np.random.uniform(15, 20)  # LLaMA batch level performance\n",
    "\n",
    "# Create the figure and subplots\n",
    "fig, axs = plt.subplots(1, 2, figsize=(12, 6))\n",
    "\n",
    "# Subplot 1: Fine-tuning improvement for 2 normal models (Batch size effect)\n",
    "for i, token_count in enumerate([1000, 5000, 10000]):  # Subsample token counts for clarity\n",
    "    axs[0].plot(batch_sizes, performance_improvement_normal_model1[:, i * (len(token_counts) // 3)], marker='o', label=f'Model 1, {token_count} tokens')\n",
    "    axs[0].plot(batch_sizes, performance_improvement_normal_model2[:, i * (len(token_counts) // 3)], marker='o', linestyle='--', label=f'Model 2, {token_count} tokens')\n",
    "axs[0].axhline(y=llama_performance_batch, color='gray', linestyle='--', label='LLaMA Performance')\n",
    "axs[0].set_title('Normal Model Improvement (Batch Size)')\n",
    "axs[0].set_xlabel('Batch Size')\n",
    "axs[0].set_ylabel('Accuracy Improvement (%)')\n",
    "axs[0].legend(title='Token Count')\n",
    "\n",
    "# Subplot 2: Fine-tuning improvement for 2 normal models (Token count effect)\n",
    "for i, batch_size in enumerate([1, 16, 128]):  # Subsample batch sizes for clarity\n",
    "    axs[1].plot(token_counts, performance_improvement_normal_model1[i * (len(batch_sizes) // 3), :], marker='o', label=f'Model 1, Batch {batch_size}')\n",
    "    axs[1].plot(token_counts, performance_improvement_normal_model2[i * (len(batch_sizes) // 3), :], marker='o', linestyle='--', label=f'Model 2, Batch {batch_size}')\n",
    "axs[1].axhline(y=llama_performance_batch, color='gray', linestyle='--', label='LLaMA Performance')\n",
    "axs[1].set_title('Normal Model Improvement (Token Count)')\n",
    "axs[1].set_xlabel('Token Count')\n",
    "axs[1].set_ylabel('Accuracy Improvement (%)')\n",
    "axs[1].legend(title='Batch Size')\n",
    "\n",
    "# Adjust layout and display the plot\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figs/acc-finetune.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/acc-in-context.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_96155/3763945101.py:110: UserWarning: Tight layout not applied. tight_layout cannot make axes width small enough to accommodate all axes decorations\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 3000x600 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import json\n",
    "import matplotlib.pyplot as plt\n",
    "import re\n",
    "import numpy as np\n",
    "\n",
    "# 统一改变字体大小\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "# 设置字体为 Times New Roman\n",
    "plt.rcParams.update({'font.family': 'Times New Roman'})\n",
    "\n",
    "# 加载数据集\n",
    "with open('dataset_records_old.json', 'r') as f:\n",
    "    data = json.load(f)\n",
    "\n",
    "# 定义要比较的任务和模型\n",
    "tasks = [\"arc_challenge\", \"hellaswag\", \"winogrande\", \"mmlu\", \"truthfulqa_mc2\", \"commonsense_qa\", \"piqa\", \"openbookqa\"]\n",
    "models = [\"facebook/opt-1.3b\", \"facebook/galactica-1.3b\", \"stabilityai/stablelm-2-zephyr-1_6b\", \"LiteAI/Hare-1.1B-base-0.5v\", \"microsoft/phi-1_5\", \"cerebras/Cerebras-GPT-1.3B\", \"Qwen/Qwen2-1.5B\", \"google/gemma-2-2b\", \"mtgv/MobileLLaMA-1.4B-Base\", \"tensoropera/Fox-1-1.6B\", \"openai-community/gpt2-medium\", \"MBZUAI/LaMini-GPT-1.5B\", \"MBZUAI/MobiLlama-1B\", \"apple/OpenELM-1_1B\", \"h2oai/h2o-danube2-1.8b-base\", \"bigscience/bloom-1b1\", \"bigscience/bloomz-1b1\", \"EleutherAI/pythia-1b\", \"openbmb/MiniCPM-1B-sft-bf16\", \"HuggingFaceTB/SmolLM-1.7B\", \"TinyLlama/TinyLlama-1.1B-intermediate-step-1431k-3T\", \n",
    "\"TRI-ML/DCLM-1B\", \"allenai/OLMo-1B-hf\", \"meta-llama/Llama-3.2-1B\"]\n",
    "\n",
    "# 自定义每个模型的标签（不带参数）\n",
    "custom_labels = {\n",
    "    \"facebook/opt-1.3b\": \"OPT\",\n",
    "    \"facebook/galactica-1.3b\": \"Galactica\",\n",
    "    \"stabilityai/stablelm-2-zephyr-1_6b\": \"StableLM\",\n",
    "    \"LiteAI/Hare-1.1B-base-0.5v\": \"Hare\",\n",
    "    \"microsoft/phi-1_5\": \"Phi\",\n",
    "    \"cerebras/Cerebras-GPT-1.3B\": \"Cerebras-GPT\",\n",
    "    \"Qwen/Qwen2-1.5B\": \"Qwen 2\",\n",
    "    \"google/gemma-2-2b\": \"Gemma\",\n",
    "    \"mtgv/MobileLLaMA-1.4B-Base\": \"MobileLLaMA\",\n",
    "    \"tensoropera/Fox-1-1.6B\": \"Fox\",\n",
    "    \"openai-community/gpt2-medium\": \"GPT-2 Medium\",\n",
    "    \"MBZUAI/LaMini-GPT-1.5B\": \"LaMini-GPT\",\n",
    "    \"MBZUAI/MobiLlama-1B\": \"MobiLlama\",\n",
    "    \"apple/OpenELM-1_1B\": \"OpenELM\",\n",
    "    \"h2oai/h2o-danube2-1.8b-base\": \"Danube2\",\n",
    "    \"bigscience/bloom-1b1\": \"Bloomz\",\n",
    "    \"bigscience/bloomz-1b1\": \"Bloomz\",\n",
    "    \"EleutherAI/pythia-1b\": \"Pythia\",\n",
    "    \"openbmb/MiniCPM-1B-sft-bf16\": \"MiniCPM\",\n",
    "    \"HuggingFaceTB/SmolLM-1.7B\": \"SmolLM\",\n",
    "    \"TinyLlama/TinyLlama-1.1B-intermediate-step-1431k-3T\": \"TinyLlama\",\n",
    "    \"TRI-ML/DCLM-1B\": \"DCLM\",\n",
    "    \"allenai/OLMo-1B-hf\": \"OLMo\",\n",
    "    \"meta-llama/Llama-3.2-1B\": \"Llama 3.2\",\n",
    "}\n",
    "\n",
    "# 确定顺序\n",
    "example_order = [\"0\", \"1\", \"5\"]\n",
    "\n",
    "# 提取模型的参数大小\n",
    "def extract_model_size(model_name):\n",
    "    match = re.search(r'(\\d+(\\.\\d+)?[mbMBgG])', model_name)\n",
    "    return match.group(0) if match else \"Unknown\"\n",
    "\n",
    "# 生成不同的 marker 形状\n",
    "markers = ['o', 's', '^', 'D', 'v', 'p', '*', 'X', 'P', 'H', '<', '>', '8', 'd', '|', '_', '+', '1', '2', '3', '4', 'h', 'x', 'D', 'o', 's', '^', 'v', 'p', '*', 'X', 'P', 'H', '<', '>', '8', 'd', '|', '_', '+', '1', '2', '3', '4', 'h', 'x', 'D']\n",
    "\n",
    "# 计算每个模型的平均表现\n",
    "average_performance = {}\n",
    "for model in models:\n",
    "    total_scores = []\n",
    "    for task in tasks:\n",
    "        if task in data[model]:\n",
    "            scores = data[model][task]\n",
    "            values = [scores.get(example, 0) for example in example_order]\n",
    "            total_scores.append(values)\n",
    "    if total_scores:\n",
    "        average_performance[model] = np.mean(total_scores, axis=0)\n",
    "\n",
    "# 创建1*n的子图布局\n",
    "fig, axs = plt.subplots(1, len(tasks) + 1, figsize=(30, 6))\n",
    "\n",
    "plt.subplots_adjust(wspace=0.4)\n",
    "# 第一个图显示所有模型的平均表现\n",
    "for i, (model, avg_scores) in enumerate(average_performance.items()):\n",
    "    model_size = extract_model_size(model)\n",
    "    custom_label = custom_labels.get(model, model.split(\"/\")[1].split(\"-\")[0])  # 使用自定义标签\n",
    "    axs[0].plot(example_order, avg_scores, marker=markers[i % len(markers)], label=custom_label)\n",
    "\n",
    "axs[0].set_title('Average')\n",
    "axs[0].set_xlabel('# of Shots')\n",
    "axs[0].set_ylabel('Performance Score')\n",
    "axs[0].legend(ncol=6, bbox_to_anchor=(6, 1.7), loc='upper center', fontsize=30)\n",
    "axs[0].grid(axis='y')\n",
    "\n",
    "# 其他图显示各个任务上的表现\n",
    "for i, task in enumerate(tasks, 1):\n",
    "    all_scores = []\n",
    "    for j, model in enumerate(models):\n",
    "        if task in data[model]:\n",
    "            scores = data[model][task]\n",
    "            values = [scores.get(example, 0) for example in example_order]\n",
    "            all_scores.extend(values)\n",
    "            model_size = extract_model_size(model)\n",
    "            axs[i].plot(example_order, values, marker=markers[j % len(markers)], label=f'{model_size} - {model}', linewidth=1.1)\n",
    "\n",
    "    # 动态设置纵坐标范围\n",
    "    min_score = min(all_scores)\n",
    "    max_score = max(all_scores)\n",
    "    axs[i].set_ylim(min_score - 0.05, max_score + 0.05)\n",
    "\n",
    "    axs[i].set_title(task)\n",
    "    axs[i].set_xlabel('# of Shots')\n",
    "    axs[i].grid(axis='y')\n",
    "\n",
    "axs[5].set_title('truthful')\n",
    "axs[6].set_title('commonsense')\n",
    "# 调整布局并显示图像\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figs/acc-incontext.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/acc-longcontext.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Context lengths and model accuracies (slightly curved to make them less linear)\n",
    "context_lengths = np.array([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000])\n",
    "\n",
    "# Accuracy for each model\n",
    "model_1_acc = np.array([0.9, 0.86, 0.81, 0.77, 0.73, 0.7, 0.67, 0.65, 0.62, 0.6])\n",
    "model_2_acc = np.array([0.88, 0.84, 0.8, 0.75, 0.71, 0.68, 0.65, 0.62, 0.6, 0.58])\n",
    "model_3_acc = np.array([0.85, 0.82, 0.78, 0.73, 0.68, 0.65, 0.62, 0.58, 0.55, 0.52])\n",
    "\n",
    "# LLaMA's accuracy (more stable)\n",
    "llama_acc = np.array([0.9, 0.88, 0.87, 0.86, 0.85, 0.84, 0.83, 0.82, 0.81, 0.8])\n",
    "\n",
    "# Create the plot\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# Plot each model's accuracy as context length increases\n",
    "plt.plot(context_lengths, model_1_acc, label=\"Model 1\", marker='o', color='orange')\n",
    "plt.plot(context_lengths, model_2_acc, label=\"Model 2\", marker='o', color='red')\n",
    "plt.plot(context_lengths, model_3_acc, label=\"Model 3\", marker='o', color='darkorange')\n",
    "plt.plot(context_lengths, llama_acc, label=\"LLaMA\", marker='o', linestyle='--', color='blue')\n",
    "\n",
    "# Labels and title\n",
    "plt.xlabel('Context Length (# tokens)')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.title('Model Performance as Context Length Increases (with LLaMA)')\n",
    "\n",
    "# Add grid and legend\n",
    "plt.grid(True)\n",
    "plt.legend()\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figs/acc-longcontext.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/final/acc-evolution-new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/1f/f6ppdxmx41b_3v_dbrqd4sj00000gn/T/ipykernel_50294/1187532951.py:64: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  base = plt.cm.get_cmap('tab20')\n",
      "/var/folders/1f/f6ppdxmx41b_3v_dbrqd4sj00000gn/T/ipykernel_50294/1187532951.py:65: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  extra = plt.cm.get_cmap('Set3')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from pandas.errors import ParserError\n",
    "\n",
    "plt.rcParams.update({'font.family': 'Times New Roman'})\n",
    "\n",
    "# 加载CSV文件\n",
    "file_path = 'big-table.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# 处理日期格式的辅助函数\n",
    "def parse_date(date_str):\n",
    "    try:\n",
    "        date_str = str(date_str)\n",
    "        return pd.to_datetime(date_str, format='%Y.%m')\n",
    "    except (ValueError, ParserError):\n",
    "        try:\n",
    "            return pd.to_datetime(date_str, format='%Y')\n",
    "        except (ValueError, ParserError):\n",
    "            return pd.NaT  # 如果日期格式未知，返回NaT\n",
    "\n",
    "# 将指标转换为数值型并填充缺失值\n",
    "data['Commonsense reasoning/understanding'] = pd.to_numeric(data['Commonsense reasoning/understanding'], errors='coerce').fillna(0.5)\n",
    "data['Problem solving'] = pd.to_numeric(data['Problem solving'], errors='coerce').fillna(0.6)\n",
    "\n",
    "# 计算两个指标的平均值\n",
    "data['Average'] = (data['Commonsense reasoning/understanding'] + data['Problem solving']) / 2\n",
    "\n",
    "# 填充“Parameters”中的缺失值\n",
    "data['Parameters'] = data['Parameters'].fillna('1')\n",
    "\n",
    "# 将“Parameters”转换为以B（十亿）为单位\n",
    "def convert_params_to_gigabytes(param_str):\n",
    "    try:\n",
    "        if 'M' in param_str:\n",
    "            return float(param_str.replace('M', '')) / 1e3  # 将M转换为B\n",
    "        else:\n",
    "            return float(param_str.replace('B', ''))  # 已经是B，直接返回\n",
    "    except ValueError:\n",
    "        print(\"error\")\n",
    "        return 1  # 如果解析错误，返回1\n",
    "\n",
    "data['Parameters (G)'] = data['Parameters'].apply(convert_params_to_gigabytes)\n",
    "\n",
    "# 应用日期解析函数\n",
    "data['Release Date (Year.Month)'] = data['Release Date (Year.Month)'].apply(parse_date)\n",
    "\n",
    "# 找到所有的LLaMA模型\n",
    "llama_models = data[data['Model'].str.startswith('Llama', na=False)]\n",
    "\n",
    "# 移除日期为空的行\n",
    "data = data.dropna(subset=['Release Date (Year.Month)'])\n",
    "\n",
    "# 只保留从2023年1月之后的数据\n",
    "data = data[data['Release Date (Year.Month)'] >= pd.Timestamp('2023-01-01')]\n",
    "\n",
    "# 根据affiliation设置颜色\n",
    "data['affiliation'] = data['affiliation'].str.strip()\n",
    "affiliations = data['affiliation'].unique()\n",
    "\n",
    "# 生成自定义的颜色映射\n",
    "def generate_color_map(n):\n",
    "    base = plt.cm.get_cmap('tab20')\n",
    "    extra = plt.cm.get_cmap('Set3')\n",
    "    color_list = list(base(np.linspace(0, 1, 20)))  # 从'tab20'获取20种颜色\n",
    "    if n > 20:\n",
    "        extra_colors = list(extra(np.linspace(0, 1, n - 20)))  # 其余的颜色从'Set3'获取\n",
    "        color_list.extend(extra_colors)\n",
    "    return color_list[:n]\n",
    "\n",
    "colors = generate_color_map(len(affiliations))\n",
    "affiliation_color_map = {affiliation: colors[i] for i, affiliation in enumerate(affiliations)}\n",
    "\n",
    "llama_family = ['LLaMA 1 (7B)', 'LLaMA 2 (7B)', 'LLaMA 3 (7B)', 'LLaMA 3.1 (7B)']\n",
    "\n",
    "# 创建图表\n",
    "plt.subplots(figsize=(10, 6))\n",
    "\n",
    "# 绘制平均值随时间的变化\n",
    "plt.subplot(2, 1, 1)\n",
    "highest_values = []\n",
    "for affiliation in affiliations:\n",
    "    subset = data[data['affiliation'] == affiliation]\n",
    "    plt.scatter(subset['Release Date (Year.Month)'], subset['Average'], \n",
    "                s=np.sqrt(subset['Parameters (G)']*50000), c=[affiliation_color_map[affiliation]], \n",
    "                edgecolors='k', label=affiliation)\n",
    "    \n",
    "    # 记录每个日期的最高平均值\n",
    "    for date in subset['Release Date (Year.Month)'].unique():\n",
    "        highest_value = subset[subset['Release Date (Year.Month)'] == date]['Average'].max()\n",
    "        highest_values.append((date, highest_value))\n",
    "\n",
    "# 转换为DataFrame并排序\n",
    "highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 如果需要，可以指定特定日期的值\n",
    "timestamp_to_replace = pd.Timestamp('2024-09-01 00:00:00')\n",
    "new_value = 0.70\n",
    "\n",
    "# 替换特定日期的值\n",
    "if timestamp_to_replace in highest_df['Date'].values:\n",
    "    highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "# 确保'Max Value'列为数值类型\n",
    "highest_df['Max Value'] = pd.to_numeric(highest_df['Max Value'], errors='coerce')\n",
    "\n",
    "# 移除包含NaN的行\n",
    "highest_df = highest_df.dropna(subset=['Date', 'Max Value'])\n",
    "\n",
    "# 只保留上升的值和最后一个新点\n",
    "highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]\n",
    "\n",
    "\n",
    "# 重新获取最后一个新点\n",
    "new = highest_df.iloc[-1]\n",
    "\n",
    "# 如果需要，可以添加最后一个新点（根据实际情况）\n",
    "# highest_df = pd.concat([highest_df, new.to_frame().T]).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 再次确保没有NaN值\n",
    "highest_df = highest_df.dropna(subset=['Date', 'Max Value'])\n",
    "\n",
    "# 绘制连接最高点的线\n",
    "plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')\n",
    "\n",
    "# 填充最高点和x轴之间的区域\n",
    "plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)\n",
    "\n",
    "# 为LLaMA模型绘制水平线\n",
    "for i, (_, llama) in enumerate(llama_models.iterrows()):\n",
    "    plt.axhline(y=llama['Average'], linestyle='--', alpha=0.7)\n",
    "\n",
    "# plt.title('Average of Commonsense Reasoning and Problem Solving')\n",
    "plt.ylabel('Accuracy', fontsize=14)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.xticks(fontsize=12)\n",
    "# plt.xticks([])\n",
    "\n",
    "# 自定义图例\n",
    "from matplotlib.patches import Patch\n",
    "legend_patches = [Patch(color=affiliation_color_map[affiliation], label=affiliation) for affiliation in affiliations]\n",
    "plt.legend(handles=legend_patches, loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=6, fontsize=14)\n",
    "plt.ylim(0.29, 0.72)\n",
    "\n",
    "# 绘制参数大小表示\n",
    "plt.subplot(2, 1, 2)\n",
    "\n",
    "\n",
    "\n",
    "# 要标注的关键参数大小\n",
    "key_sizes = [0.5, 1, 1.5, 2, 3]  # 单位：十亿\n",
    "\n",
    "# 正规化x位置以均匀间隔\n",
    "x_positions = np.linspace(0.1, 0.9, len(sorted(key_sizes)))\n",
    "\n",
    "# 绘制水平线\n",
    "plt.hlines(y=1, xmin=0, xmax=1, colors='gray', linewidth=2)\n",
    "\n",
    "# 绘制参数大小的散点图\n",
    "for i, size in enumerate(sorted(key_sizes)):\n",
    "    plt.scatter(x_positions[i], 1, s=size*500, color='k', edgecolors='k')\n",
    "    plt.text(x_positions[i], 1.02, f\"{size}B\", horizontalalignment='center')\n",
    "\n",
    "\n",
    "plt.yticks([])\n",
    "plt.xticks([])\n",
    "\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('./acc-evolution.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/1f/f6ppdxmx41b_3v_dbrqd4sj00000gn/T/ipykernel_50294/2221208264.py:64: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  base = plt.cm.get_cmap('tab20')\n",
      "/var/folders/1f/f6ppdxmx41b_3v_dbrqd4sj00000gn/T/ipykernel_50294/2221208264.py:65: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  extra = plt.cm.get_cmap('Set3')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from pandas.errors import ParserError\n",
    "\n",
    "plt.rcParams.update({'font.family': 'Times New Roman'})\n",
    "\n",
    "# 加载CSV文件\n",
    "file_path = 'big-table.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# 处理日期格式的辅助函数\n",
    "def parse_date(date_str):\n",
    "    try:\n",
    "        date_str = str(date_str)\n",
    "        return pd.to_datetime(date_str, format='%Y.%m')\n",
    "    except (ValueError, ParserError):\n",
    "        try:\n",
    "            return pd.to_datetime(date_str, format='%Y')\n",
    "        except (ValueError, ParserError):\n",
    "            return pd.NaT  # 如果日期格式未知，返回NaT\n",
    "\n",
    "# 将指标转换为数值型并填充缺失值\n",
    "data['Commonsense reasoning/understanding'] = pd.to_numeric(data['Commonsense reasoning/understanding'], errors='coerce').fillna(0.5)\n",
    "data['Problem solving'] = pd.to_numeric(data['Problem solving'], errors='coerce').fillna(0.6)\n",
    "\n",
    "# 计算两个指标的平均值\n",
    "data['Average'] = (data['Commonsense reasoning/understanding'] + data['Problem solving']) / 2\n",
    "\n",
    "# 填充“Parameters”中的缺失值\n",
    "data['Parameters'] = data['Parameters'].fillna('1')\n",
    "\n",
    "# 将“Parameters”转换为以B（十亿）为单位\n",
    "def convert_params_to_gigabytes(param_str):\n",
    "    try:\n",
    "        if 'M' in param_str:\n",
    "            return float(param_str.replace('M', '')) / 1e3  # 将M转换为B\n",
    "        else:\n",
    "            return float(param_str.replace('B', ''))  # 已经是B，直接返回\n",
    "    except ValueError:\n",
    "        print(\"error\")\n",
    "        return 1  # 如果解析错误，返回1\n",
    "\n",
    "data['Parameters (G)'] = data['Parameters'].apply(convert_params_to_gigabytes)\n",
    "\n",
    "# 应用日期解析函数\n",
    "data['Release Date (Year.Month)'] = data['Release Date (Year.Month)'].apply(parse_date)\n",
    "\n",
    "# 找到所有的LLaMA模型\n",
    "llama_models = data[data['Model'].str.startswith('Llama', na=False)]\n",
    "\n",
    "# 移除日期为空的行\n",
    "data = data.dropna(subset=['Release Date (Year.Month)'])\n",
    "\n",
    "# 只保留从2023年1月之后的数据\n",
    "data = data[data['Release Date (Year.Month)'] >= pd.Timestamp('2023-01-01')]\n",
    "\n",
    "# 根据affiliation设置颜色\n",
    "data['affiliation'] = data['affiliation'].str.strip()\n",
    "affiliations = data['affiliation'].unique()\n",
    "\n",
    "# 生成自定义的颜色映射\n",
    "def generate_color_map(n):\n",
    "    base = plt.cm.get_cmap('tab20')\n",
    "    extra = plt.cm.get_cmap('Set3')\n",
    "    color_list = list(base(np.linspace(0, 1, 20)))  # 从'tab20'获取20种颜色\n",
    "    if n > 20:\n",
    "        extra_colors = list(extra(np.linspace(0, 1, n - 20)))  # 其余的颜色从'Set3'获取\n",
    "        color_list.extend(extra_colors)\n",
    "    return color_list[:n]\n",
    "\n",
    "colors = generate_color_map(len(affiliations))\n",
    "affiliation_color_map = {affiliation: colors[i] for i, affiliation in enumerate(affiliations)}\n",
    "\n",
    "llama_family = ['LLaMA 1 (7B)', 'LLaMA 2 (7B)', 'LLaMA 3 (7B)', 'LLaMA 3.1 (7B)']\n",
    "\n",
    "# 创建图表\n",
    "plt.subplots(figsize=(10, 6))\n",
    "\n",
    "# 绘制平均值随时间的变化\n",
    "plt.subplot(2, 1, 1)\n",
    "highest_values = []\n",
    "for affiliation in affiliations:\n",
    "    subset = data[data['affiliation'] == affiliation]\n",
    "    plt.scatter(subset['Release Date (Year.Month)'], subset['Average'], \n",
    "                s=np.sqrt(subset['Parameters (G)']*50000), c=[affiliation_color_map[affiliation]], \n",
    "                edgecolors='k', label=affiliation)\n",
    "    \n",
    "    # 记录每个日期的最高平均值\n",
    "    for date in subset['Release Date (Year.Month)'].unique():\n",
    "        highest_value = subset[subset['Release Date (Year.Month)'] == date]['Average'].max()\n",
    "        highest_values.append((date, highest_value))\n",
    "\n",
    "# 转换为DataFrame并排序\n",
    "highest_df = pd.DataFrame(highest_values, columns=['Date', 'Max Value']).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 如果需要，可以指定特定日期的值\n",
    "timestamp_to_replace = pd.Timestamp('2024-09-01 00:00:00')\n",
    "new_value = 0.70\n",
    "\n",
    "# 替换特定日期的值\n",
    "if timestamp_to_replace in highest_df['Date'].values:\n",
    "    highest_df.loc[highest_df['Date'] == timestamp_to_replace, 'Max Value'] = new_value\n",
    "\n",
    "# 确保'Max Value'列为数值类型\n",
    "highest_df['Max Value'] = pd.to_numeric(highest_df['Max Value'], errors='coerce')\n",
    "\n",
    "# 移除包含NaN的行\n",
    "highest_df = highest_df.dropna(subset=['Date', 'Max Value'])\n",
    "\n",
    "# 只保留上升的值和最后一个新点\n",
    "highest_df = highest_df[highest_df['Max Value'].cummax() == highest_df['Max Value']]\n",
    "\n",
    "\n",
    "# 重新获取最后一个新点\n",
    "new = highest_df.iloc[-1]\n",
    "\n",
    "# 如果需要，可以添加最后一个新点（根据实际情况）\n",
    "# highest_df = pd.concat([highest_df, new.to_frame().T]).drop_duplicates('Date').sort_values('Date')\n",
    "\n",
    "# 再次确保没有NaN值\n",
    "highest_df = highest_df.dropna(subset=['Date', 'Max Value'])\n",
    "\n",
    "# 绘制连接最高点的线\n",
    "plt.plot(highest_df['Date'], highest_df['Max Value'], color='red', linestyle='--')\n",
    "\n",
    "# 填充最高点和x轴之间的区域\n",
    "plt.fill_between(highest_df['Date'], highest_df['Max Value'], 0, color='gray', alpha=0.3)\n",
    "\n",
    "# 为LLaMA模型绘制水平线\n",
    "for i, (_, llama) in enumerate(llama_models.iterrows()):\n",
    "    plt.axhline(y=llama['Average'], linestyle='--', alpha=0.7)\n",
    "\n",
    "# plt.title('Average of Commonsense Reasoning and Problem Solving')\n",
    "plt.ylabel('Accuracy', fontsize=14)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.xticks(fontsize=12)\n",
    "# plt.xticks([])\n",
    "\n",
    "# 自定义图例\n",
    "from matplotlib.patches import Patch\n",
    "legend_patches = [Patch(color=affiliation_color_map[affiliation], label=affiliation) for affiliation in affiliations]\n",
    "plt.legend(handles=legend_patches, loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=6, fontsize=14)\n",
    "plt.ylim(0.29, 0.72)\n",
    "\n",
    "# 绘制参数大小表示\n",
    "plt.subplot(2, 1, 2)\n",
    "\n",
    "\n",
    "\n",
    "# 要标注的关键参数大小\n",
    "key_sizes = [0.5, 1, 1.5, 2, 3]  # 单位：十亿\n",
    "\n",
    "# 正规化x位置以均匀间隔\n",
    "x_positions = np.linspace(0.1, 0.9, len(sorted(key_sizes)))\n",
    "\n",
    "# 绘制水平线\n",
    "plt.hlines(y=1, xmin=0, xmax=1, colors='gray', linewidth=2)\n",
    "\n",
    "# 绘制参数大小的散点图\n",
    "for i, size in enumerate(sorted(key_sizes)):\n",
    "    plt.scatter(x_positions[i], 1, s=size*500, color='k', edgecolors='k')\n",
    "    plt.text(x_positions[i], 1.02, f\"{size}B\", horizontalalignment='center')\n",
    "\n",
    "# 移除边框\n",
    "for spine in plt.gca().spines.values():\n",
    "    spine.set_visible(False)\n",
    "\n",
    "plt.yticks([])\n",
    "# plt.xticks([])\n",
    "# 设置折叠区域\n",
    "\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('./acc-evolution.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/overview-llm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_42677/2840396684.py:8: UserWarning: Could not infer format, so each element will be parsed individually, falling back to `dateutil`. To ensure parsing is consistent and as-expected, please specify a format.\n",
      "  \"Date\": pd.to_datetime([ \"2021/08\", \"2022/04\", \"2022/06\", \"2022/10\", \"2022/11\", \"2023/03\", \"2023/03\", \"2023/03\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/08\", \"2023/09\", \"2023/09\", \"2023/09\", \"2023/10\", \"2023/10\", \"2023/11\", \"2023/11\", \"2023/11\", \"2023/12\", \"2023/12\", \"2023/12\", \"2024/01\", \"2024/02\", \"2024/02\", \"2024/02\", \"2024/03\", \"2024/03\", \"2024/03\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\"]),\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# data source: https://github.com/eugeneyan/open-llms/blob/main/README.md\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import matplotlib.dates as mdates\n",
    "\n",
    "# Data for models\n",
    "data = {\n",
    "    \"Model\": [ \"RWKV 4\", \"GPT-NeoX-20B\", \"YaLM-100B\", \"UL2\", \"Bloom\", \"ChatGLM\", \"Cerebras-GPT\", \"Open Assistant (Pythia family)\", \"Pythia\", \"Dolly\", \"StableLM-Alpha\", \"FastChat-T5\", \"DLite\", \"h2oGPT\", \"MPT-7B\", \"RedPajama-INCITE\", \"OpenLLaMA\", \"Falcon\", \"GPT-J-6B\", \"MPT-30B\", \"LLaMA 2\", \"ChatGLM2\", \"XGen-7B\", \"Jais-13b\", \"OpenHermes\", \"OpenLM\", \"Mistral 7B\", \"ChatGLM3\", \"Skywork\", \"Jais-30b\", \"Zephyr\", \"DeepSeek\", \"Mistral 7B v0.2\", \"Mixtral 8x7B v0.1\", \"LLM360 Amber\", \"RWKV 5 v2\", \"OLMo\", \"Qwen1.5\", \"LWM\", \"Jais-30b v3\", \"Gemma\", \"Grok-1\", \"Qwen1.5 MoE\", \"Jamba 0.1\", \"Qwen1.5 32B\", \"Mamba-7B\", \"Mixtral8x22B v0.1\", \"Llama 3\", \"Phi-3 Mini\", \"OpenELM\", \"Snowflake Arctic\", \"Qwen1.5 110B\", \"RWKV 6 v2.1\", \"DeepSeek-V2\", \"Fugaku-LLM\", \"Falcon 2\", \"Yi-1.5\", \"DeepSeek-V2-Lite\", \"Phi-3 small/medium\"],\n",
    "    \"Date\": pd.to_datetime([ \"2021/08\", \"2022/04\", \"2022/06\", \"2022/10\", \"2022/11\", \"2023/03\", \"2023/03\", \"2023/03\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/08\", \"2023/09\", \"2023/09\", \"2023/09\", \"2023/10\", \"2023/10\", \"2023/11\", \"2023/11\", \"2023/11\", \"2023/12\", \"2023/12\", \"2023/12\", \"2024/01\", \"2024/02\", \"2024/02\", \"2024/02\", \"2024/03\", \"2024/03\", \"2024/03\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\"]),\n",
    "    \"Parameters\": [ 14, 20, 100, 20, 176, 6, 13, 12, 12, 12, 65, 3, 1.5, 20, 7, 7, 7, 180, 6, 30, 70, 6, 7, 13, 13, 7, 7, 6, 13, 7, 67, 7, 46.7, 6.7, 7, 3, 72, 1, 30, 7, 314, 14.3, 52, 32, 7, 141, 70, 3.8, 3, 480, 110, 7, 236, 13, 11, 34, 16, 7]\n",
    "}\n",
    "\n",
    "min_length = 55\n",
    "\n",
    "# Truncate the lists to the minimum length\n",
    "data[\"Model\"] = data[\"Model\"][5:min_length]\n",
    "data[\"Date\"] = data[\"Date\"][5:min_length]\n",
    "data[\"Parameters\"] = data[\"Parameters\"][5:min_length]\n",
    "\n",
    "# Create DataFrame\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# set fontsize of all\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "\n",
    "\n",
    "# Plot\n",
    "fig, ax = plt.subplots(figsize=(10, 4))\n",
    "\n",
    "# Scatter plot\n",
    "ax.scatter(df['Date'], df['Parameters'], color='red', s=100)\n",
    "\n",
    "# # Highlight specific models\n",
    "# highlight_models = [\"LLaMA 2\", \"Mistral 7B\", \"Grok-1\", \"Qwen1.5\"]\n",
    "# for model in highlight_models:\n",
    "#     subset = df[df['Model'] == model]\n",
    "#     ax.annotate(model, (subset['Date'].values[0], subset['Parameters'].values[0]), textcoords=\"offset points\", xytext=(0,10), ha='center')\n",
    "\n",
    "# Set labels and title\n",
    "ax.set_xlabel(\"Release Date\")\n",
    "ax.set_ylabel(\"Parameters (Billion)\")\n",
    "# ax.set_title(\"LLM Model Parameters over Time\")\n",
    "\n",
    "# Format x-axis to show months and years\n",
    "ax.xaxis.set_major_locator(mdates.MonthLocator(interval=3))\n",
    "ax.xaxis.set_major_formatter(mdates.DateFormatter('%Y-%m'))\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.xticks(rotation=45)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"llm_parameters_over_time.pdf\")\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_42677/2377697225.py:7: UserWarning: Could not infer format, so each element will be parsed individually, falling back to `dateutil`. To ensure parsing is consistent and as-expected, please specify a format.\n",
      "  \"Date\": pd.to_datetime([ \"2021/08\", \"2022/04\", \"2022/06\", \"2022/10\", \"2022/11\", \"2023/03\", \"2023/03\", \"2023/03\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/08\", \"2023/09\", \"2023/09\", \"2023/09\", \"2023/10\", \"2023/10\", \"2023/11\", \"2023/11\", \"2023/11\", \"2023/12\", \"2023/12\", \"2023/12\", \"2024/01\", \"2024/02\", \"2024/02\", \"2024/02\", \"2024/03\", \"2024/03\", \"2024/03\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\"]),\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import matplotlib.dates as mdates\n",
    "\n",
    "# Data for models\n",
    "data = {\n",
    "        \"Date\": pd.to_datetime([ \"2021/08\", \"2022/04\", \"2022/06\", \"2022/10\", \"2022/11\", \"2023/03\", \"2023/03\", \"2023/03\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/04\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/05\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/06\", \"2023/08\", \"2023/09\", \"2023/09\", \"2023/09\", \"2023/10\", \"2023/10\", \"2023/11\", \"2023/11\", \"2023/11\", \"2023/12\", \"2023/12\", \"2023/12\", \"2024/01\", \"2024/02\", \"2024/02\", \"2024/02\", \"2024/03\", \"2024/03\", \"2024/03\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/04\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\", \"2024/05\"]),\n",
    "    \"Parameters\": [ 14, 20, 100, 20, 176, 6, 13, 12, 12, 12, 65, 3, 1.5, 20, 7, 7, 7, 180, 6, 30, 70, 6, 7, 13, 13, 7, 7, 6, 13, 7, 67, 7, 46.7, 6.7, 7, 3, 72, 1, 30, 7, 314, 14.3, 52, 32, 7, 141, 70, 3.8, 3, 480, 110, 7, 236, 13, 11, 34, 16, 7]\n",
    "}\n",
    "\n",
    "min_length = 55\n",
    "\n",
    "# Truncate the lists to the minimum length\n",
    "data[\"Date\"] = data[\"Date\"][5:min_length]\n",
    "data[\"Parameters\"] = data[\"Parameters\"][5:min_length]\n",
    "\n",
    "# Create DataFrame\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# set fontsize of all\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "\n",
    "\n",
    "# Plot\n",
    "fig, ax = plt.subplots(figsize=(10, 4))\n",
    "\n",
    "# Hexbin plot to show density\n",
    "hb = ax.hexbin(df['Date'].map(mdates.date2num), df['Parameters'], gridsize=30, cmap='Blues', bins='log')\n",
    "\n",
    "# Scatter plot\n",
    "ax.scatter(df['Date'], df['Parameters'], color='red', s=100)\n",
    "\n",
    "# Set labels and title\n",
    "ax.set_xlabel(\"Release Date\")\n",
    "ax.set_ylabel(\"Parameters (Billion)\")\n",
    "# ax.set_title(\"LLM Model Parameters over Time\")\n",
    "\n",
    "# Format x-axis to show months and years\n",
    "ax.xaxis.set_major_locator(mdates.MonthLocator(interval=3))\n",
    "ax.xaxis.set_major_formatter(mdates.DateFormatter('%Y-%m'))\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.xticks(rotation=45)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"llm_parameters_over_time.pdf\")\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/size-record.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_4681/833782601.py:53: MatplotlibDeprecationWarning: The get_cmap function was deprecated in Matplotlib 3.7 and will be removed two minor releases later. Use ``matplotlib.colormaps[name]`` or ``matplotlib.colormaps.get_cmap(obj)`` instead.\n",
      "  cmap = cm.get_cmap('tab20', len(unique_models))  # 使用 'tab20' 确保更多的颜色\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import json\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.cm as cm\n",
    "\n",
    "# 假设已经从文件读取到 JSON 数据\n",
    "with open('dataset_records.json', 'r') as f:\n",
    "    data = json.load(f)\n",
    "\n",
    "# 创建存储模型尺寸和分数增长的列表\n",
    "model_sizes = []\n",
    "model_names = []\n",
    "growth_scores = []\n",
    "\n",
    "with open('normalized_models.txt', 'r') as f:\n",
    "    # 不要带\\n\n",
    "    normalized_model_name = f.readlines()\n",
    "    normalized_model_name = [line.strip() for line in normalized_model_name]\n",
    "\n",
    "# 遍历每个模型的条目\n",
    "# 遍历每个模型的条目\n",
    "for index, (model, scores) in enumerate(data.items()):\n",
    "    model = normalized_model_name[index]\n",
    "    size_str = model.split(\"-\")[-1].replace(\"m\", \"M\").replace(\"b\", \"B\")\n",
    "    try:\n",
    "        size = float(size_str[:-1]) * (1e9 if \"B\" in size_str else 1e6)  # 将尺寸转换为字节\n",
    "        # print(model, size/1e9)\n",
    "    except ValueError:\n",
    "        continue  # 跳过无法识别的大小\n",
    "    \n",
    "    # 计算该模型在 0 到 5 的分数增长\n",
    "    initial_scores = [np.mean([category.get(\"0\", 0) for category in scores.values()])]\n",
    "    final_scores = [np.mean([category.get(\"5\", 0) for category in scores.values()])]\n",
    "    \n",
    "    # 计算增长量（0 -> 5）\n",
    "    score_growth = final_scores[0] - initial_scores[0]\n",
    "    \n",
    "    # 提取模型的基本系列名称，如 'opt' 或 'gpt'\n",
    "    model_base_name = model.split('/')[1].split('-')[0]\n",
    "    \n",
    "    model_sizes.append(size / 1e9)  # 将模型尺寸转换为 B（十亿字节）\n",
    "    model_names.append(model_base_name)  # 使用模型的基本系列名称来进行颜色映射\n",
    "    growth_scores.append(score_growth)\n",
    "\n",
    "# 创建数据框以便于处理\n",
    "df = pd.DataFrame({\"Model\": model_names, \"Size\": model_sizes, \"Growth\": growth_scores})\n",
    "\n",
    "# 获取唯一的模型系列名称\n",
    "unique_models = df[\"Model\"].unique()\n",
    "\n",
    "# 使用 'tab20' 色彩图，以便获得更多颜色\n",
    "cmap = cm.get_cmap('tab20', len(unique_models))  # 使用 'tab20' 确保更多的颜色\n",
    "model_to_color = {model: cmap(i) for i, model in enumerate(unique_models)}\n",
    "\n",
    "# 为每个模型系列分配相应的颜色\n",
    "colors = df[\"Model\"].map(model_to_color)\n",
    "\n",
    "# 设置大小\n",
    "sizes = np.full(len(df), 300)  # 固定圆圈大小\n",
    "\n",
    "# 绘制模型分数增长量与模型尺寸的关系\n",
    "plt.figure(figsize=(20, 6))\n",
    "scatter = plt.scatter(df[\"Size\"], df[\"Growth\"], c=colors, s=sizes, alpha=0.6, edgecolors='b', linewidth=2)\n",
    "\n",
    "# # 为每个模型系列标注一次\n",
    "# for model in unique_models:\n",
    "#     first_row = df[df[\"Model\"] == model].iloc[0]\n",
    "#     plt.text(first_row[\"Size\"], first_row[\"Growth\"], model, fontsize=12, fontweight='bold')\n",
    "\n",
    "# plt.xscale('log')  # 使用对数尺度显示模型尺寸\n",
    "plt.xlabel('Model Size', fontsize=18)  # 更新横坐标标签, 设置字体大小\n",
    "plt.ylabel('Score Growth (0 to 5 shots)', fontsize=18)\n",
    "# plt.title('Score Growth from 0 to 5 vs. Model Size')\n",
    "plt.grid(True)\n",
    "\n",
    "# 添加图例\n",
    "handles = [plt.Line2D([0], [0], marker='o', color=cmap(i), label=model, markersize=10, linestyle='None') \n",
    "           for i, model in enumerate(unique_models)]\n",
    "plt.legend(handles=handles, ncol = 7, bbox_to_anchor=(-0.05, 1.4), loc='upper left', fontsize=16)\n",
    "\n",
    "# 统一调整字体\n",
    "# plt.rc('font', size=15)  # 统一设置字体大小\n",
    "# 显示图表\n",
    "plt.savefig('../figs/score_growth_vs_model_size.pdf', bbox_inches='tight')  # 保存图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Size</th>\n",
       "      <th>Growth</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>OPT</td>\n",
       "      <td>0.350</td>\n",
       "      <td>0.006279</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>galactica</td>\n",
       "      <td>0.125</td>\n",
       "      <td>0.005951</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>galactica</td>\n",
       "      <td>1.300</td>\n",
       "      <td>-0.002124</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>OPT</td>\n",
       "      <td>0.125</td>\n",
       "      <td>0.006522</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>OPT</td>\n",
       "      <td>1.300</td>\n",
       "      <td>0.000433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>OPT</td>\n",
       "      <td>2.700</td>\n",
       "      <td>0.012068</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>stablelm</td>\n",
       "      <td>3.000</td>\n",
       "      <td>0.018995</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>stablelm</td>\n",
       "      <td>1.600</td>\n",
       "      <td>0.013857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Hare</td>\n",
       "      <td>1.100</td>\n",
       "      <td>0.024940</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>dolly</td>\n",
       "      <td>3.000</td>\n",
       "      <td>0.002336</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>phi</td>\n",
       "      <td>2.000</td>\n",
       "      <td>0.001358</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>phi</td>\n",
       "      <td>2.000</td>\n",
       "      <td>0.012339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>phi</td>\n",
       "      <td>2.000</td>\n",
       "      <td>0.009275</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Cerebras</td>\n",
       "      <td>2.700</td>\n",
       "      <td>0.001954</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Cerebras</td>\n",
       "      <td>0.256</td>\n",
       "      <td>0.009751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Cerebras</td>\n",
       "      <td>0.590</td>\n",
       "      <td>0.008641</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Cerebras</td>\n",
       "      <td>0.111</td>\n",
       "      <td>0.008979</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Cerebras</td>\n",
       "      <td>1.300</td>\n",
       "      <td>0.010301</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>Qwen2</td>\n",
       "      <td>1.500</td>\n",
       "      <td>0.019392</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Qwen</td>\n",
       "      <td>1.800</td>\n",
       "      <td>0.012563</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>Qwen1.5</td>\n",
       "      <td>4.000</td>\n",
       "      <td>0.025493</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>Qwen2</td>\n",
       "      <td>0.500</td>\n",
       "      <td>0.008427</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>Qwen1.5</td>\n",
       "      <td>0.500</td>\n",
       "      <td>0.011157</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>Qwen1.5</td>\n",
       "      <td>1.800</td>\n",
       "      <td>0.016133</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>gemma</td>\n",
       "      <td>2.000</td>\n",
       "      <td>0.046625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>recurrentgemma</td>\n",
       "      <td>2.000</td>\n",
       "      <td>0.021612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>gemma</td>\n",
       "      <td>2.000</td>\n",
       "      <td>0.035744</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>MobileLLaMA</td>\n",
       "      <td>1.400</td>\n",
       "      <td>0.014221</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>Fox</td>\n",
       "      <td>1.600</td>\n",
       "      <td>0.022609</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>gpt2</td>\n",
       "      <td>0.774</td>\n",
       "      <td>0.010357</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>gpt2</td>\n",
       "      <td>0.345</td>\n",
       "      <td>0.009186</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>gpt2</td>\n",
       "      <td>0.117</td>\n",
       "      <td>0.004201</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>gpt2</td>\n",
       "      <td>1.500</td>\n",
       "      <td>0.005381</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>LaMini</td>\n",
       "      <td>0.774</td>\n",
       "      <td>-0.003228</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>LaMini</td>\n",
       "      <td>1.500</td>\n",
       "      <td>-0.022211</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>MobiLlama</td>\n",
       "      <td>0.500</td>\n",
       "      <td>0.014420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>MobiLlama</td>\n",
       "      <td>1.000</td>\n",
       "      <td>0.012482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>OpenELM</td>\n",
       "      <td>0.270</td>\n",
       "      <td>0.006798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>OpenELM</td>\n",
       "      <td>0.450</td>\n",
       "      <td>0.009464</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>OpenELM</td>\n",
       "      <td>1.100</td>\n",
       "      <td>0.016261</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>OpenELM</td>\n",
       "      <td>3.000</td>\n",
       "      <td>0.015990</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>h2o</td>\n",
       "      <td>1.800</td>\n",
       "      <td>0.033237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>h2o</td>\n",
       "      <td>0.500</td>\n",
       "      <td>0.016701</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>43</th>\n",
       "      <td>h2o</td>\n",
       "      <td>4.000</td>\n",
       "      <td>0.035283</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>44</th>\n",
       "      <td>bloom</td>\n",
       "      <td>0.560</td>\n",
       "      <td>0.002351</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>45</th>\n",
       "      <td>bloomz</td>\n",
       "      <td>0.560</td>\n",
       "      <td>-0.007460</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>bloom</td>\n",
       "      <td>1.100</td>\n",
       "      <td>0.007341</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>47</th>\n",
       "      <td>bloomz</td>\n",
       "      <td>1.100</td>\n",
       "      <td>0.000213</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>48</th>\n",
       "      <td>pythia</td>\n",
       "      <td>1.400</td>\n",
       "      <td>0.007019</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>49</th>\n",
       "      <td>pythia</td>\n",
       "      <td>0.410</td>\n",
       "      <td>0.011053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>pythia</td>\n",
       "      <td>1.000</td>\n",
       "      <td>0.008092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>51</th>\n",
       "      <td>pythia</td>\n",
       "      <td>0.160</td>\n",
       "      <td>0.004038</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>52</th>\n",
       "      <td>pythia</td>\n",
       "      <td>2.800</td>\n",
       "      <td>0.008478</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53</th>\n",
       "      <td>MiniCPM</td>\n",
       "      <td>0.128</td>\n",
       "      <td>0.007813</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>54</th>\n",
       "      <td>SmolLM</td>\n",
       "      <td>0.135</td>\n",
       "      <td>0.003847</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>SmolLM</td>\n",
       "      <td>0.360</td>\n",
       "      <td>0.011951</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>SmolLM</td>\n",
       "      <td>1.700</td>\n",
       "      <td>0.012206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>57</th>\n",
       "      <td>TinyLlama</td>\n",
       "      <td>1.100</td>\n",
       "      <td>0.014220</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>58</th>\n",
       "      <td>DCLM</td>\n",
       "      <td>1.000</td>\n",
       "      <td>0.033080</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>59</th>\n",
       "      <td>MiniCPM3</td>\n",
       "      <td>4.000</td>\n",
       "      <td>0.033272</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             Model   Size    Growth\n",
       "0              OPT  0.350  0.006279\n",
       "1        galactica  0.125  0.005951\n",
       "2        galactica  1.300 -0.002124\n",
       "3              OPT  0.125  0.006522\n",
       "4              OPT  1.300  0.000433\n",
       "5              OPT  2.700  0.012068\n",
       "6         stablelm  3.000  0.018995\n",
       "7         stablelm  1.600  0.013857\n",
       "8             Hare  1.100  0.024940\n",
       "9            dolly  3.000  0.002336\n",
       "10             phi  2.000  0.001358\n",
       "11             phi  2.000  0.012339\n",
       "12             phi  2.000  0.009275\n",
       "13        Cerebras  2.700  0.001954\n",
       "14        Cerebras  0.256  0.009751\n",
       "15        Cerebras  0.590  0.008641\n",
       "16        Cerebras  0.111  0.008979\n",
       "17        Cerebras  1.300  0.010301\n",
       "18           Qwen2  1.500  0.019392\n",
       "19            Qwen  1.800  0.012563\n",
       "20         Qwen1.5  4.000  0.025493\n",
       "21           Qwen2  0.500  0.008427\n",
       "22         Qwen1.5  0.500  0.011157\n",
       "23         Qwen1.5  1.800  0.016133\n",
       "24           gemma  2.000  0.046625\n",
       "25  recurrentgemma  2.000  0.021612\n",
       "26           gemma  2.000  0.035744\n",
       "27     MobileLLaMA  1.400  0.014221\n",
       "28             Fox  1.600  0.022609\n",
       "29            gpt2  0.774  0.010357\n",
       "30            gpt2  0.345  0.009186\n",
       "31            gpt2  0.117  0.004201\n",
       "32            gpt2  1.500  0.005381\n",
       "33          LaMini  0.774 -0.003228\n",
       "34          LaMini  1.500 -0.022211\n",
       "35       MobiLlama  0.500  0.014420\n",
       "36       MobiLlama  1.000  0.012482\n",
       "37         OpenELM  0.270  0.006798\n",
       "38         OpenELM  0.450  0.009464\n",
       "39         OpenELM  1.100  0.016261\n",
       "40         OpenELM  3.000  0.015990\n",
       "41             h2o  1.800  0.033237\n",
       "42             h2o  0.500  0.016701\n",
       "43             h2o  4.000  0.035283\n",
       "44           bloom  0.560  0.002351\n",
       "45          bloomz  0.560 -0.007460\n",
       "46           bloom  1.100  0.007341\n",
       "47          bloomz  1.100  0.000213\n",
       "48          pythia  1.400  0.007019\n",
       "49          pythia  0.410  0.011053\n",
       "50          pythia  1.000  0.008092\n",
       "51          pythia  0.160  0.004038\n",
       "52          pythia  2.800  0.008478\n",
       "53         MiniCPM  0.128  0.007813\n",
       "54          SmolLM  0.135  0.003847\n",
       "55          SmolLM  0.360  0.011951\n",
       "56          SmolLM  1.700  0.012206\n",
       "57       TinyLlama  1.100  0.014220\n",
       "58            DCLM  1.000  0.033080\n",
       "59        MiniCPM3  4.000  0.033272"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

